Vibrations and damping of the eigenmodes of viscoelastic nanospheres with thermal conductivity

In this paper, we derive a series of exact analytical closed expressions to calculate the complex eigenfrequencies and the displacement for the corresponding eigenmodes of a viscoelastic (nano-)sphere in the presence of linear damping. Where possible, we provide closed expressions for damping rates, including the contributions from viscosity, as well as thermal conductivity and solutions of the heat equation. We assume an isolated system, such that no energy/heat transfer to the environment is allowed. We find monotonic behavior of the damping as a function of frequency for breathing and torsional modes, however, for spheroidal modes we find non-monotonicity. Furthermore, we analytically analyze the thermodynamic limit for all mode types. We also investigate the frequency shift and find expected behavior, i.e. a reduced eigenfrequency with damping than without damping for breathing and torsional modes. For spheroidal modes, however, we find non-monotonic shifts, corresponding to the damping. For some eigenfrequencies we find anomalous frequency shifts.

==> anc/DampingViscoelasticSphere.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    538460,      13212]
NotebookOptionsPosition[    528244,      13069]
NotebookOutlinePosition[    528672,      13086]
CellTagsIndexPosition[    528629,      13083]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Supplementary Material -  ",
 StyleBox["Vibrations and damping of the eigenmodes of viscoelastic  \
nanospheres with thermal conductivity",
  FontSlant->"Italic"]
}], "Title",
 CellChangeTimes->{{3.881826092174499*^9, 3.88182611323027*^9}, {
  3.881828015147348*^9, 3.88182801514793*^9}, {3.9303842393119173`*^9, 
  3.930384257096846*^9}},
 TextAlignment->Center,ExpressionUUID->"52879401-c2a8-4c81-ae51-814d1e79dcca"],

Cell["Markus Wenin, Andreas Windisch, July 2024", "Text",
 CellChangeTimes->{{3.881826131334527*^9, 3.881826142118641*^9}, {
  3.919232937353326*^9, 3.9192329396340446`*^9}, {3.930383909670974*^9, 
  3.930383913230998*^9}},
 TextAlignment->Center,ExpressionUUID->"92f232d3-4790-4efd-9cc9-e26201ccb565"],

Cell[TextData[{
 "This Mathematica Notebook (written in Version 13.1) serves as supplementary \
material to our paper ",
 StyleBox["Vibrations and damping of the eigenmodes of viscoelastic \
nanospheres with thermal conductivity.",
  FontSlant->"Italic"],
 " In order to obtain the correct results, the cells below have to be \
evaluated in order. In principle, most of the content can be evaluated on a \
standard desktop computer, even though the evaluation of some computations \
may take several minutes. Cells that contain parameters that can be changed \
are ",
 StyleBox["marked like this",
  Background->RGBColor[1, 0.85, 0.85]],
 ". The notebook is structured in two main sections. The first section, \
labeled ",
 StyleBox["Proofs, ",
  FontSlant->"Italic"],
 "deals with the exact, analytic expressions presented in the paper, while \
the second section, labeled ",
 StyleBox["Numerics, ",
  FontSlant->"Italic"],
 "provides numerical examples. Note that both sections can not be executed at \
the same time, as the global name space is cleared at the beginning of each \
section to avoid issues with variable names."
}], "Text",
 CellChangeTimes->{{3.881826361961513*^9, 3.881826375791089*^9}, {
  3.881826524820889*^9, 3.881826679210526*^9}, {3.8818271859900637`*^9, 
  3.8818271991419687`*^9}, {3.881828552616324*^9, 3.881828575415969*^9}, {
  3.881829686807157*^9, 3.881829707583544*^9}, {3.9303839412824373`*^9, 
  3.9303839536471167`*^9}, {3.930384016814592*^9, 
  3.9303841897941*^9}},ExpressionUUID->"8127f2ce-7f11-4afd-8652-d8afcdf8abc5"],

Cell[CellGroupData[{

Cell["Proofs", "Section",
 CellChangeTimes->{{3.9204437908284597`*^9, 
  3.920443791583273*^9}},ExpressionUUID->"231c09ef-53f8-4ad5-b22f-\
d30a0fecc47b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "  ", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Scalar", " ", "potential", " ", "in", " ", "frequency", " ", "space"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Al", " ", 
    RowBox[{"R", "^", "2"}], 
    RowBox[{"SphericalBesselJ", "[", 
     RowBox[{"n", ",", 
      RowBox[{"kl", " ", "r"}]}], "]"}], 
    RowBox[{"LegendreP", "[", 
     RowBox[{"n", ",", "m", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{"I", "  ", "m", " ", "\[Phi]"}], "]"}]}]}], "  ", 
  RowBox[{"(*", 
   RowBox[{"SphericalHarmonicY", "[", 
    RowBox[{"n", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Auxilliary", " ", "functions", " ", "to", " ", "construct", " ", "the", 
    " ", "vector", " ", "potential"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Bt", " ", "R", " ", 
    RowBox[{"SphericalBesselJ", "[", 
     RowBox[{"n", ",", 
      RowBox[{"kt", " ", "r"}]}], "]"}], 
    RowBox[{"LegendreP", "[", 
     RowBox[{"n", ",", "m", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{"I", " ", "m", " ", "\[Phi]"}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "m", " ", "\[Phi]"}], "]"}], "+", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "m", " ", "\[Phi]"}], "]"}]}], ")"}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"SphericalHarmonicY", "[", 
    RowBox[{"n", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]", "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Ct", " ", 
    RowBox[{"R", "^", "2"}], " ", 
    RowBox[{"SphericalBesselJ", "[", 
     RowBox[{"n", ",", 
      RowBox[{"kt", " ", "r"}]}], "]"}], 
    RowBox[{"LegendreP", "[", 
     RowBox[{"n", ",", "m", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{"I", " ", "m", " ", "\[Phi]"}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "m", " ", "\[Phi]"}], "]"}], "+", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "m", " ", "\[Phi]"}], "]"}]}], ")"}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"SphericalHarmonicY", "[", 
    RowBox[{"n", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Vector", " ", "potential"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPsi]v", "[", 
     RowBox[{"m_", ",", "n_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"r", " ", 
      RowBox[{"\[CapitalPsi]", "[", 
       RowBox[{"m", ",", "n"}], "]"}], "*", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], " ", "+", 
     RowBox[{"Curl", "[", 
      RowBox[{
       RowBox[{"r", " ", 
        RowBox[{"\[Chi]", "[", 
         RowBox[{"m", ",", "n"}], "]"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
       "\"\<Spherical\>\""}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"longitudinal", " ", "displacement"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ul", "[", 
     RowBox[{"m_", ",", "n_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Grad", "[", 
      RowBox[{
       RowBox[{"\[CapitalPhi]", "[", 
        RowBox[{"m", ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
       "\"\<Spherical\>\""}], "]"}], " ", "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"transverse", " ", "displacement"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ut", "[", 
     RowBox[{"m_", ",", "n_"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{"Curl", "[", 
      RowBox[{
       RowBox[{"\[CapitalPsi]v", "[", 
        RowBox[{"m", ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
       "\"\<Spherical\>\""}], "]"}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "total", " ", "displacement", " ", "in", " ", "frequency", " ", "space"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"utot", "[", 
     RowBox[{"m_", ",", "n_"}], "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ul", "[", 
         RowBox[{"m", ",", "n"}], "]"}], "+", 
        RowBox[{"ut", "[", 
         RowBox[{"m", ",", "n"}], "]"}]}], ")"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", "<=", "\[Theta]", "<=", " ", "\[Pi]"}], "}"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Spheroidal", " ", "modes"}], ",", " ", 
    RowBox[{"Berechnung", " ", "der", " ", "divergenz"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Abramowitz", " ", "Stegun"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Formel", " ", "8.5", ".1"}], ":", " ", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}]], 
       RowBox[{"P", "^", "1"}], "_n", 
       RowBox[{"(", "x", ")"}]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"n", " ", "x", " ", "P_n", 
       RowBox[{"(", "x", ")"}]}], " ", "-", " ", 
      RowBox[{"n", " ", "P_n"}], "-", 
      RowBox[{"1", " ", 
       RowBox[{"(", "x", ")"}]}]}]}]}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}]], " ", 
       RowBox[{"LegendreP", "[", 
        RowBox[{
         RowBox[{"1", "+", "n"}], ",", "1", ",", "x"}], "]"}]}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], " ", "x", " ", 
         RowBox[{"LegendreP", "[", 
          RowBox[{
           RowBox[{"1", "+", "n"}], ",", "x"}], "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], " ", 
         RowBox[{"LegendreP", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ")"}]}], ")"}], "]"}], "*)"}], 
  "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{"Stress", " ", "tensor"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", " ", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Lambda]1", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Grad", "[", 
           RowBox[{
            RowBox[{"utot", "[", 
             RowBox[{"m", ",", "n"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
            "\"\<Spherical\>\""}], "]"}], "+", 
          RowBox[{"Transpose", "[", 
           RowBox[{"Grad", "[", 
            RowBox[{
             RowBox[{"utot", "[", 
              RowBox[{"m", ",", "n"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
             "\"\<Spherical\>\""}], "]"}], "]"}]}], ")"}]}], "+", 
       RowBox[{"\[Lambda]2", " ", 
        RowBox[{"Div", "[", 
         RowBox[{
          RowBox[{"utot", "[", 
           RowBox[{"m", ",", "n"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
          "\"\<Spherical\>\""}], "]"}], 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
     "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"Boundary", " ", 
    RowBox[{"conditions", ":", " ", 
     RowBox[{"traction", " ", "less", " ", "surface"}]}]}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"bc", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]", ".", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "/.", 
     RowBox[{"r", "\[Rule]", "R"}]}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffmatrix", " ", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"bc", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "Al"}], "]"}], ",", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"bc", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "Bt"}], "]"}], ",", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"bc", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "Ct"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"bc", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "Al"}], "]"}], ",", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"bc", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "Bt"}], "]"}], ",", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"bc", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "Ct"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"bc", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "Al"}], "]"}], ",", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"bc", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "Bt"}], "]"}], ",", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"bc", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "Ct"}], "]"}]}], "}"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", "<=", "\[Theta]", "<=", " ", "\[Pi]"}], "}"}]}]}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"coeffmatrix", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "Al"}], "+", 
    RowBox[{
     RowBox[{"coeffmatrix", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "Bt"}], " ", "+", 
    RowBox[{
     RowBox[{"coeffmatrix", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "Ct"}], " ", "-", " ", 
    RowBox[{"bc", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"coeffmatrix", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "Al"}], "+", 
     RowBox[{
      RowBox[{"coeffmatrix", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], "Bt"}], " ", "+", 
     RowBox[{
      RowBox[{"coeffmatrix", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}], "Ct"}], " ", "-", " ", 
     RowBox[{"bc", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", "<", "\[Theta]", "<", " ", "\[Pi]"}], "}"}]}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"coeffmatrix", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], "Al"}], "+", 
      RowBox[{
       RowBox[{"coeffmatrix", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}], "Bt"}], " ", "+", 
      RowBox[{
       RowBox[{"coeffmatrix", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "Ct"}], " ", "-", " ", 
      RowBox[{"bc", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", "<=", "\[Theta]", "<=", " ", "\[Pi]"}], "}"}]}]}], "]"}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Computation", " ", "of", " ", "the", " ", "eigenfrequencies"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"coeffmatrixsimp", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"coeffmatrix", "/", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Omega]zeros", "=", 
   RowBox[{
    RowBox[{"Det", "[", "coeffmatrixsimp", "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"reg1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kt", " ", "R"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", "kt", " ", "R", " ", 
       RowBox[{"SphericalBesselJ", "[", 
        RowBox[{
         RowBox[{"1", "+", "n"}], ",", 
         RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}], " ", "->", "ftors"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reg2", "=", 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "kl", " ", "R", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"1", "+", "n"}], ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kt", " ", "R"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "kt", " ", "R", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"1", "+", "n"}], ",", 
           RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}], "->", "X"}],
    FontColor->RGBColor[1, 0, 1]]}], 
  StyleBox[";",
   FontColor->RGBColor[1, 0, 1]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["reg3",
    FontColor->RGBColor[1, 0, 1]], 
   StyleBox["=",
    FontColor->RGBColor[1, 0, 1]], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "n", " ", "\[Lambda]1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"], " ", "\[Lambda]1"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["kl", "2"], " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}], "+", 
        RowBox[{"16", " ", "kl", " ", "R", " ", "\[Lambda]1", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"1", "+", "n"}], ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["kt", "2"], " ", 
            SuperscriptBox["R", "2"]}]}], ")"}], " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kt", " ", "R"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "kt", " ", "R", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"1", "+", "n"}], ",", 
           RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}], "->", "Y"}],
    FontColor->RGBColor[1, 0, 0]]}], 
  StyleBox[";",
   FontColor->RGBColor[1, 0, 0]]}], "\n", 
 RowBox[{
  RowBox[{"\[Omega]fact", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]zeros", "/.", 
            RowBox[{"{", 
             RowBox[{"reg1", ",", "reg2", ",", "reg3"}], "}"}]}], "/.", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "->", "x"}]}], "/.", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "->", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"x", "^", "2"}]}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "->", 
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"x", "^", "2"}]}], "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", "\[Theta]"}], "]"}], "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"x", "^", "2"}]}], "-", "1"}], ")"}]}]}], "/.", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"2", "\[Theta]"}], "]"}], "->", 
        RowBox[{"2", "x", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"x", "^", "2"}]}], "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], "->", 
       RowBox[{"x", "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], "]"}]}]}]}], "\n", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", "\[Element]", " ", "Reals"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "<", " ", "x", " ", "<", " ", "1"}]}], 
       "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"\[Omega]fact", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", "X"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"\[Omega]fact", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", "Y"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"f1", "/", "f2"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"m", "->", "mk"}], ",", 
           RowBox[{"n", "->", "nk"}]}], "}"}]}], ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "\[Element]", "Reals"}], ",", " ", 
           RowBox[{
            RowBox[{"-", "1"}], "<", "x", "<", "1"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"nk", ",", "1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mk", ",", "1", ",", "nk"}], "}"}]}], "]"}], "//", 
    "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"NOTE", ":", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "decomposition", " ", "into", " ", "f1", " ", "X"}],
       " ", "+", " ", 
      RowBox[{
      "f2", " ", "Y", " ", "only", " ", "holds", " ", "for", " ", "n"}]}], "!=", 
     RowBox[{
      RowBox[{"0", " ", 
       RowBox[{"(", 
        RowBox[{"otherwise", " ", 
         RowBox[{"f1", "/", "f2"}], " ", "becomes", " ", 
         RowBox[{"0", "/", "0"}]}], ")"}], "\n", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "8"}], " ", "\[Lambda]1"}], "}"}]},
            {
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "24"}], " ", "\[Lambda]1"}], ",", 
               RowBox[{
                RowBox[{"-", "24"}], " ", "\[Lambda]1"}]}], "}"}]},
            {
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "48"}], " ", "\[Lambda]1"}], ",", 
               RowBox[{
                RowBox[{"-", "48"}], " ", "\[Lambda]1"}], ",", 
               RowBox[{
                RowBox[{"-", "48"}], " ", "\[Lambda]1"}]}], "}"}]},
            {
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "80"}], " ", "\[Lambda]1"}], ",", 
               RowBox[{
                RowBox[{"-", "80"}], " ", "\[Lambda]1"}], ",", 
               RowBox[{
                RowBox[{"-", "80"}], " ", "\[Lambda]1"}], ",", 
               RowBox[{
                RowBox[{"-", "80"}], " ", "\[Lambda]1"}]}], "}"}]},
            {
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "120"}], " ", "\[Lambda]1"}], ",", 
               RowBox[{
                RowBox[{"-", "120"}], " ", "\[Lambda]1"}], ",", 
               RowBox[{
                RowBox[{"-", "120"}], " ", "\[Lambda]1"}], ",", 
               RowBox[{
                RowBox[{"-", "120"}], " ", "\[Lambda]1"}], ",", 
               RowBox[{
                RowBox[{"-", "120"}], " ", "\[Lambda]1"}]}], "}"}]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "\n", "f1", " ", "X"}], " ", "+", " ", 
      RowBox[{"f2", " ", "Y", "\n", "f2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"f1", "/", "f2"}], " ", "X"}], " ", "+", " ", "Y"}], ")"}], 
       "\n", "f2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", " ", "+", " ", 
            RowBox[{"n", "^", "2"}]}], ")"}], " ", "\[Lambda]1", " ", "X"}], 
         " ", "+", " ", "Y"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ctilde", "=", 
    RowBox[{"FindSequenceFunction", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "8"}], ",", 
        RowBox[{"-", "24"}], ",", 
        RowBox[{"-", "48"}], ",", 
        RowBox[{"-", "80"}], ",", 
        RowBox[{"-", "120"}]}], "}"}], ",", "n"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\n", 
   RowBox[{"ctilde", "=", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", 
       SuperscriptBox["n", "2"]}], ")"}]}]}], "\[IndentingNewLine]", 
   "*)"}]}], "\n", 
 RowBox[{"Print", "[", 
  "\"\<General proof of roots of Det[\[Omega]] = ftors*(f1 X+f2 Y) = \
ftors*f2(-4(n+n^2)\[Lambda]1-f1) = \
ftors(\[Omega],n)*fspheroidal(\[Omega],n)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"f2", "*", 
      RowBox[{"(", 
       RowBox[{"ctilde", "*", "\[Lambda]1"}], ")"}]}], "-", "f1"}], ")"}], 
   ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", " ", "\[Element]", " ", "Reals"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], " ", "<", " ", "x", " ", "<", " ", "1"}]}], 
     "}"}]}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"f1", "/", "f2"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"m", "->", "mk"}], ",", 
           RowBox[{"n", "->", "nk"}]}], "}"}]}], ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "\[Element]", "Reals"}], ",", " ", 
           RowBox[{
            RowBox[{"-", "1"}], "<", "x", "<", "1"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"nk", ",", "1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mk", ",", "1", ",", "nk"}], "}"}]}], "]"}], "//", 
    "MatrixForm"}], ";"}], "\n", 
  RowBox[{
  "(*", "\"\<General proof of roots of Det[\[Omega]] = ftors*(f1 X+f2 Y) = \
ftors*f2(-4(n+n^2)\[Lambda]1-f1) = \
ftors(\[Omega],n)*fspheroidal(\[Omega],n)\>\"", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fspheroidal", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"(", 
         RowBox[{"n", "+", 
          RowBox[{"n", "^", "2"}]}], ")"}], "\[Lambda]1", " ", "X"}], " ", 
       "+", "Y"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Reverse", "[", "reg2", "]"}], ",", 
       RowBox[{"Reverse", "[", "reg3", "]"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "transcendental", " ", "equation", " ", "to", " ", "find", " ", "the", 
     " ", "complex", " ", "eigenfrequencies", " ", "for", " ", "spheroidal", 
     " ", "modes", " ", "n"}], ">", "1"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ftors", " ", "=", " ", 
    RowBox[{
     RowBox[{"Reverse", "[", "reg1", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Special", " ", "case", " ", "n"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"0", " ", 
        RowBox[{"(", 
         RowBox[{"m", "=", "0"}], ")"}]}], ":", " ", 
       RowBox[{"Next", " ", "Step"}], ":", " ", 
       RowBox[{"Investigate", " ", "limes", " ", "r"}]}], "->", 
      RowBox[{"0", " ", "for", " ", "n"}]}], "=", "1"}]}], "  ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]0", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", ".", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "/.", 
        RowBox[{"n", "->", "0"}]}], "/.", 
       RowBox[{"m", "->", "0"}]}], "/.", 
      RowBox[{"r", "->", "R"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"breather", " ", "modes"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Al", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]1", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"kl", " ", "R"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", "\[Lambda]1"}], 
            RowBox[{"kl", " ", "R"}]], "-", 
           RowBox[{"kl", " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"kl", " ", "R"}], "]"}]}]}], ")"}]}], ",", "0", ",", "0"}], 
    "}"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fbreath", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"-", "kl"}], " ", "R", " ", 
         RowBox[{"Expand", "[", " ", 
          RowBox[{"\[Sigma]0", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], "/.", 
       RowBox[{"Al", "->", "1"}]}], "//.", 
      RowBox[{
       RowBox[{"kl", " ", "R"}], " ", "->", "Rl"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"kl", "^", "2"}], 
       RowBox[{"R", "^", "2"}]}], "->", 
      RowBox[{"Rl", "^", "2"}]}]}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"4", " ", "Rl", " ", "\[Lambda]1", " ", 
     RowBox[{"Cos", "[", "Rl", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["Rl", "2"]}], ")"}], " ", "\[Lambda]1"}], "+", 
       RowBox[{
        SuperscriptBox["Rl", "2"], " ", "\[Lambda]2"}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "Rl", "]"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"all", " ", "frequencies", " ", "done"}], ";", " ", 
    RowBox[{"next", ":", " ", 
     RowBox[{"displacement", " ", "fields"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ubreath", "[", "r_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "Al"}], " ", "kl", " ", 
      RowBox[{"R", "^", "2"}], " ", 
      RowBox[{"SphericalBesselJ", "[", 
       RowBox[{"1", ",", 
        RowBox[{"kl", " ", "r"}]}], "]"}]}], ",", "0", ",", "0"}], "}"}]}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"displacement", " ", "field", " ", "breather", " ", "modes"}], 
    ",", " ", 
    RowBox[{
     RowBox[{
     "special", " ", "case", " ", "of", " ", "spheroidal", " ", "modes", " ", 
      "with", " ", "m"}], "=", "0"}], ",", " ", 
    RowBox[{
     RowBox[{"n", "=", "0"}], ";", " ", 
     RowBox[{"next", ":", " ", 
      RowBox[{"spheroidal", " ", "modes"}]}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"uspher", "[", 
     RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"utot", "[", 
      RowBox[{"m", ",", "n"}], "]"}], "/.", 
     RowBox[{"Bt", "->", "0"}]}]}], " ", ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Note", ":", " ", 
      RowBox[{"spheroidal", " ", "modes", " ", "require", " ", "B"}]}], "=", 
     "0"}], ",", " ", 
    RowBox[{
     RowBox[{"but", " ", "not", " ", "necessarily", " ", "m"}], "=", "0"}], 
    ",", " ", 
    RowBox[{"check", " ", "8.14", ".12", " ", "Eringen"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"next", " ", 
      RowBox[{"step", ":", " ", 
       RowBox[{"show", " ", "case", " ", "n"}]}]}], "=", "1"}], ",", 
    RowBox[{"m", "=", "0"}], ",", "1", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], " ", "do", " ", "not", " ", "occur", " ", "because",
       " ", "they", " ", "diverge", " ", "at", " ", "r"}], "->", 
     RowBox[{"0", 
      RowBox[{"??", "??"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "1", "st", " ", 
      RowBox[{"(", "r", ")"}], " ", "component", " ", "of", " ", "uspher", 
      " ", "can", " ", "be", " ", "simplified", " ", "as", " ", 
      RowBox[{"follows", ":", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"3", " ", "n"}], "+", 
                SuperscriptBox["n", "2"], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"LegendreP", "[", 
               RowBox[{"n", ",", "m", ",", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m", "-", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"LegendreP", "[", 
                  RowBox[{
                   RowBox[{"1", "+", "n"}], ",", "m", ",", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m", "-", "n"}], ")"}], " ", 
                 RowBox[{"LegendreP", "[", 
                  RowBox[{
                   RowBox[{"2", "+", "n"}], ",", "m", ",", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}], 
               ")"}]}]}], ")"}], " ", "/", 
           RowBox[{"LegendreP", "[", 
            RowBox[{"n", ",", "m", ",", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", 
           RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}]}]}], "//", 
     RowBox[{
     "Simplify", "\[IndentingNewLine]", "\[IndentingNewLine]", "This", " ", 
      "outputs", " ", "the", " ", "following", " ", 
      RowBox[{
      "coefficients", ":", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", 
            RowBox[{"-", "4"}], ",", 
            RowBox[{"-", "4"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "12"}], ",", 
            RowBox[{"-", "12"}], ",", 
            RowBox[{"-", "12"}], ",", 
            RowBox[{"-", "12"}], ",", 
            RowBox[{"-", "12"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "24"}], ",", 
            RowBox[{"-", "24"}], ",", 
            RowBox[{"-", "24"}], ",", 
            RowBox[{"-", "24"}], ",", 
            RowBox[{"-", "24"}], ",", 
            RowBox[{"-", "24"}], ",", 
            RowBox[{"-", "24"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "40"}], ",", 
            RowBox[{"-", "40"}], ",", 
            RowBox[{"-", "40"}], ",", 
            RowBox[{"-", "40"}], ",", 
            RowBox[{"-", "40"}], ",", 
            RowBox[{"-", "40"}], ",", 
            RowBox[{"-", "40"}], ",", 
            RowBox[{"-", "40"}], ",", 
            RowBox[{"-", "40"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "60"}], ",", 
            RowBox[{"-", "60"}], ",", 
            RowBox[{"-", "60"}], ",", 
            RowBox[{"-", "60"}], ",", 
            RowBox[{"-", "60"}], ",", 
            RowBox[{"-", "60"}], ",", 
            RowBox[{"-", "60"}], ",", 
            RowBox[{"-", "60"}], ",", 
            RowBox[{"-", "60"}], ",", 
            RowBox[{"-", "60"}], ",", 
            RowBox[{"-", "60"}]}], "}"}]}], "}"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"FindSequenceFunction", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", "12", ",", "24", ",", "40", ",", "60"}], "}"}], 
          ",", "n"}], "]"}], "\[IndentingNewLine]", "2", " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", 
          SuperscriptBox["n", "2"]}], ")"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "Thus"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "can", " ", "write", " ", "parts", " ", "of", " ", "the", " ",
       "r"}], "-", 
     RowBox[{"component", " ", "of", " ", "uspher", " ", 
      RowBox[{"as", ":", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          StyleBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{"3", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"LegendreP", "[", 
                RowBox[{"n", ",", "m", ",", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m", "-", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                  RowBox[{"LegendreP", "[", 
                   RowBox[{
                    RowBox[{"1", "+", "n"}], ",", "m", ",", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "m", "-", "n"}], ")"}], " ", 
                  RowBox[{"LegendreP", "[", 
                   RowBox[{
                    RowBox[{"2", "+", "n"}], ",", "m", ",", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}], 
                ")"}]}]}], ")"}]}],
           Background->RGBColor[0.88, 1, 0.88]], "+", 
          StyleBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"n", "+", 
              SuperscriptBox["n", "2"]}], ")"}], 
            RowBox[{"LegendreP", "[", 
             RowBox[{"n", ",", "m", ",", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}],
           Background->RGBColor[1, 0.9, 1]]}], "]"}], "\[IndentingNewLine]", 
        "0", "\[IndentingNewLine]", "Thus"}]}]}]}], ",", " ", 
    RowBox[{
    "we", " ", "can", " ", "introduce", " ", "reg4", " ", "to", " ", "make", 
     " ", "that", " ", "simplifaction", " ", "in", " ", "the", " ", "r", " ", 
     "component", " ", "of", " ", 
     RowBox[{"uspher", ":"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reg4", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"3", " ", "n"}], "+", 
          SuperscriptBox["n", "2"], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"LegendreP", "[", 
         RowBox[{"n", ",", "m", ",", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m", "-", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "n"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"LegendreP", "[", 
            RowBox[{
             RowBox[{"1", "+", "n"}], ",", "m", ",", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "m", "-", "n"}], ")"}], " ", 
           RowBox[{"LegendreP", "[", 
            RowBox[{
             RowBox[{"2", "+", "n"}], ",", "m", ",", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}], ")"}]}]}], 
      ")"}]}], "->", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", 
       SuperscriptBox["n", "2"]}], ")"}], 
     RowBox[{"LegendreP", "[", 
      RowBox[{"n", ",", "m", ",", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uspher", "[", 
    RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"utot", "[", 
         RowBox[{"m", ",", "n"}], "]"}], "/.", 
        RowBox[{"Al", "->", "1"}]}], "/.", 
       RowBox[{"Bt", "->", "0"}]}], " ", "]"}], "/.", "reg4"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"det", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"coeffmatrixsimp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "*", 
        RowBox[{"coeffmatrixsimp", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"coeffmatrixsimp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}], "*", 
        RowBox[{"coeffmatrixsimp", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", "<", "\[Theta]", "<", " ", "\[Pi]"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"inv", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "det"}], ")"}], "*", 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"coeffmatrixsimp", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], 
          RowBox[{"-", 
           RowBox[{"coeffmatrixsimp", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "3"}], "]"}], "]"}]}]},
         {
          RowBox[{"-", 
           RowBox[{"coeffmatrixsimp", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}], 
          RowBox[{"coeffmatrixsimp", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}]}
        }], "\[NoBreak]", ")"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Bttemp", ",", "Cttemp"}], "}"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"inv", ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"coeffmatrixsimp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"coeffmatrixsimp", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reg5", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m", "-", "n"}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"LegendreP", "[", 
        RowBox[{
         RowBox[{"1", "+", "n"}], ",", "m", ",", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"LegendreP", "[", 
        RowBox[{
         RowBox[{"1", "+", "n"}], ",", 
         RowBox[{"1", "+", "m"}], ",", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "->", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m", "+", "n"}], ")"}]}], " ", 
     RowBox[{"LegendreP", "[", 
      RowBox[{"n", ",", "m", ",", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]1const", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"SolveValues", "[", 
      RowBox[{
       RowBox[{"fspheroidal", "==", "0"}], ",", "\[Lambda]1"}], "]"}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Btspher", ",", "Ctspher"}], "}"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Bttemp", ",", "Cttemp"}], "}"}], "/.", "reg5"}], "/.", 
         RowBox[{"\[Lambda]1", "->", "\[Lambda]1const"}]}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", "<", "\[Theta]", "<", " ", "\[Pi]"}], "}"}]}]}], "]"}],
       "/.", "reg5"}], "//", "Simplify"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "verified", " ", "successfully", " ", "with", " ", "expression", " ", 
    "for", " ", "Ct", " ", "in", " ", "manuscript"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ubreath", "[", "r_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "Al"}], " ", "kl", " ", 
      RowBox[{"R", "^", "2"}], " ", 
      RowBox[{"SphericalBesselJ", "[", 
       RowBox[{"1", ",", 
        RowBox[{"kl", " ", "r"}]}], "]"}]}], ",", "0", ",", "0"}], "}"}]}], 
  " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uspher", "[", 
    RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"utot", "[", 
          RowBox[{"m", ",", "n"}], "]"}], "/.", 
         RowBox[{"Al", "->", "1"}]}], "/.", 
        RowBox[{"Bt", "->", "Btspher"}]}], "/.", 
       RowBox[{"Ct", "->", "Ctspher"}]}], " ", "]"}], "/.", "reg4"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"utors", "[", 
     RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
     "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"utot", "[", 
         RowBox[{"m", ",", "n"}], "]"}], "/.", 
        RowBox[{"Al", "->", "0"}]}], "/.", 
       RowBox[{"Bt", "->", "1"}]}], "/.", 
      RowBox[{"Ct", "->", "0"}]}], " ", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Check", ":", " ", 
      RowBox[{"Torsional", " ", "modes", " ", "imply", " ", "A"}]}], "=", 
     "0"}], ",", 
    RowBox[{"B", "=", "1"}], ",", 
    RowBox[{
     RowBox[{"C", "=", "0"}], ";", " ", 
     RowBox[{"Because", " ", "of", " ", "that"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "the", " ", "following", " ", "elements", " ", "of", " ", "the", " ", 
       "coefficient", " ", "matrix", " ", "must", " ", 
       RowBox[{"vanish", ":", "\[IndentingNewLine]", "As"}]}], "=", "0"}], 
     ";", 
     RowBox[{"Bs", "=", "1"}], ";", 
     RowBox[{"Cs", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", GridBox[{
          {"a11", "a12", "a13"},
          {"a21", "a22", "a23"},
          {"a31", "a32", "a33"}
         }], ")"}], ".", 
       RowBox[{"(", GridBox[{
          {"As"},
          {"Bs"},
          {"Cs"}
         }], ")"}]}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", GridBox[{
           {"a11", "a12", "a13"},
           {"a21", "a22", "a23"},
           {"a31", "a32", "a33"}
          }], ")"}], ".", 
        RowBox[{"(", GridBox[{
           {"0"},
           {"1"},
           {"0"}
          }], ")"}]}], "=", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"a12"},
            {"a22"},
            {"a32"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], "\[IndentingNewLine]", "Thus"}]}]}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{
     "the", " ", "second", " ", "column", " ", "of", " ", "the", " ", 
      "coefficient", " ", "matrix", " ", "must", " ", "become", " ", "zero", 
      " ", "for", " ", 
      RowBox[{"ftors", ".", "\[IndentingNewLine]", 
       RowBox[{"coeffmatrixsimp", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"1", ";;", "3"}], ",", "2"}], "]"}], "]"}]}]}], "/.", 
     RowBox[{"ftors", "->", 
      RowBox[{"0", " ", "\[IndentingNewLine]", "gives", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]}]}]}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffmatrixsimp", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "3"}], ",", "2"}], "]"}], "]"}], "/.", 
   RowBox[{"ftors", "->", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Next", ":", " ", 
    RowBox[{"Calculation", " ", "of", " ", "decay", " ", "rates"}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.795257568227773*^9, 3.7952576302719965`*^9}, 
   3.7952577092741346`*^9, {3.7952583942568984`*^9, 3.795258803414506*^9}, {
   3.795258870075184*^9, 3.7952589093576365`*^9}, {3.7952589868917823`*^9, 
   3.7952590275675163`*^9}, {3.795259388901376*^9, 3.795259398510925*^9}, {
   3.795259563112398*^9, 3.795259585050485*^9}, {3.7952605899151993`*^9, 
   3.7952606282310705`*^9}, {3.7952607252017994`*^9, 
   3.7952608354268737`*^9}, {3.7952759528669767`*^9, 
   3.7952760777574043`*^9}, {3.7952761651008806`*^9, 3.795276181476571*^9}, {
   3.7953337550540333`*^9, 3.795333817868511*^9}, {3.7953340031393104`*^9, 
   3.7953340037175794`*^9}, {3.7953341148796115`*^9, 
   3.7953341574748273`*^9}, {3.795335140135922*^9, 3.7953351719961557`*^9}, {
   3.7953352805947075`*^9, 3.795335281750998*^9}, 3.7953353383802633`*^9, {
   3.795335782862275*^9, 3.7953357885186357`*^9}, {3.7953360636235228`*^9, 
   3.7953360984062757`*^9}, {3.795336200490365*^9, 3.795336206756349*^9}, 
   3.7954087930586696`*^9, {3.7954090903694053`*^9, 3.7954090963227997`*^9}, {
   3.8794956185198765`*^9, 3.879495646707224*^9}, {3.879496321878189*^9, 
   3.8794963883466897`*^9}, {3.8794964470027533`*^9, 
   3.8794966849450407`*^9}, {3.879590096699136*^9, 3.8795901377217607`*^9}, {
   3.8796565708889785`*^9, 3.8796565921701736`*^9}, {3.8995231888538723`*^9, 
   3.899523189666395*^9}, {3.903067565701144*^9, 3.903067590940216*^9}, 
   3.903067774487296*^9, {3.9030678605742292`*^9, 3.903067907048975*^9}, {
   3.903068004267771*^9, 3.903068034928219*^9}, 3.903068184547606*^9, {
   3.903069399675255*^9, 3.90306944150419*^9}, {3.903495054119644*^9, 
   3.9034950896242857`*^9}, 3.9034951374553337`*^9, {3.90349543788624*^9, 
   3.9034956504008923`*^9}, {3.903496261641143*^9, 3.903496274245483*^9}, {
   3.904011085938789*^9, 3.904011145697791*^9}, 3.904011986924608*^9, 
   3.905930836008436*^9, {3.906445317071542*^9, 3.906445317754916*^9}, {
   3.906446315348916*^9, 3.9064464560333014`*^9}, {3.906446490364771*^9, 
   3.906446490882407*^9}, {3.906446524892508*^9, 3.906446567991316*^9}, {
   3.906447563441958*^9, 3.906447595167903*^9}, {3.908437722000762*^9, 
   3.908437723978363*^9}, {3.908437871739953*^9, 3.908437891604488*^9}, {
   3.908438453753528*^9, 3.908438495974321*^9}, {3.908438564157022*^9, 
   3.9084386411915627`*^9}, {3.908438857757094*^9, 3.9084388621866713`*^9}, {
   3.908438916441661*^9, 3.908438944179891*^9}, {3.908439027182563*^9, 
   3.908439027489645*^9}, {3.90843906443721*^9, 3.908439105079401*^9}, {
   3.90843919705951*^9, 3.908439197390744*^9}, {3.908439687433714*^9, 
   3.908439726348585*^9}, {3.908439895914138*^9, 3.908439899103035*^9}, {
   3.90844087985433*^9, 3.908440949085821*^9}, {3.909114329897542*^9, 
   3.9091143453341637`*^9}, {3.9091154062629213`*^9, 3.909115556184998*^9}, {
   3.909115589251103*^9, 3.909115589852153*^9}, {3.9091157137721453`*^9, 
   3.9091157397191133`*^9}, {3.909115923956253*^9, 3.909115929751711*^9}, {
   3.909116417031527*^9, 3.909116442382481*^9}, {3.909550641187654*^9, 
   3.909550653739194*^9}, {3.9186201994228*^9, 3.9186202083359013`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e8d895d3-60b1-4190-be08-3d9b9c246876"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.90954850947332*^9, 3.9103241108524723`*^9, 
  3.910770694565239*^9, 3.911360505569644*^9, 3.912052032935048*^9, 
  3.912739131230227*^9, 3.913259375191486*^9, 3.9134342018233643`*^9, 
  3.914302778573615*^9, 3.9144669443130617`*^9, 3.915520206742649*^9, 
  3.915770350160019*^9, 3.916290678696055*^9, 3.916889497111313*^9, 
  3.917498615587283*^9, 3.917500210118946*^9, 3.918620483457611*^9, 
  3.919234176084756*^9, 3.919234812926*^9, 3.922434254183824*^9, 
  3.923118424503829*^9, 3.925280130511981*^9, 3.927704689255396*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"1e253563-15a5-4c6e-808c-af3dc079b0a9"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"3\\\"}]\\) of \\!\\(\\*RowBox[{\\\"\[Sigma]\\\
\", \\\".\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\
\",\\\", \\\"0\\\"}], \\\"}\\\"}]}]\\) does not exist.\"", 2, 11, 1, 
   34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689320252*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8e9a8c94-e663-42e9-a11b-0c3b8ea5c0e9"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"3\\\"}]\\) of \\!\\(\\*RowBox[{\\\"\[Sigma]\\\
\", \\\".\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\
\",\\\", \\\"0\\\"}], \\\"}\\\"}]}]\\) does not exist.\"", 2, 11, 2, 
   34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689355278*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d8889b37-acd5-4b9a-adb2-433ee13c7b9d"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"3\\\"}]\\) of \\!\\(\\*RowBox[{\\\"\[Sigma]\\\
\", \\\".\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\
\",\\\", \\\"0\\\"}], \\\"}\\\"}]}]\\) does not exist.\"", 2, 11, 3, 
   34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689359366*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"59e4e721-fdbb-42fc-b7b4-f1daba8d37f6"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Part\\\", \\\"::\\\", \
\\\"partw\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 11, 4, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689363378*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"074a0a91-d429-4040-9949-2d48108a64bf"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"3\\\"}]\\) of \\!\\(\\*RowBox[{\\\"\[Sigma]\\\
\", \\\".\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\
\",\\\", \\\"0\\\"}], \\\"}\\\"}]}]\\) does not exist.\"", 2, 14, 5, 
   34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689367778*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4290511b-6ca6-43c8-9490-8d692bad34e3"],

Cell[BoxData[
 TemplateBox[{
  "Det", "matsq", 
   "\"Argument \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\
\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]}], \\\"}\\\"}], \\\",\
\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]}], \\\"}\\\"}]\\) at position \\!\\(\\*RowBox[{\\\"1\
\\\"}]\\) is not a non-empty square matrix.\"", 2, 16, 6, 
   34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689371217*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b8ff7da1-1d83-4ff9-8a6c-a7acb9a4421c"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"6\\\"}]\\) of \\!\\(\\*RowBox[{\\\"Det\\\", \
\\\"[\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]}], \\\"}\\\"}], \\\"]\\\"}]\\) does not exist.\"", 2,
    21, 7, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9277046893749847`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a2d965cb-f58e-499f-86d0-3dea960bbe5f"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"6\\\"}]\\) of \\!\\(\\*RowBox[{\\\"Det\\\", \
\\\"[\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]}], \\\"}\\\"}], \\\"]\\\"}]\\) does not exist.\"", 2,
    22, 8, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689378791*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3b8e6e7b-b195-447c-9117-1f1b576437b6"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 23, 9, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689382793*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1acf5915-54ee-4223-a17a-83558b4b2c6e"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 23, 10, 34278917168875280879,
    "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689411036*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f18b3a5d-cdc8-48c6-b473-4016fb5b74f5"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 23, 11, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689415819*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4087a6a5-d537-43e5-b8bc-1208a236d36c"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 23, 12, 34278917168875280879,
    "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689419528*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6cb826b2-23b5-45ea-9720-81d91c088e94"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 23, 13, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689422678*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ab2abbbf-463c-4d32-874b-79a92135b88e"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Power\\\", \\\"::\\\", \
\\\"infy\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 23, 14, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9277046894258623`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1be86945-c3ff-4748-98b0-8a7e0fbd8e24"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 23, 15, 34278917168875280879,
    "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689429262*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"abdb608e-e28f-4723-9409-624da34bee78"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Infinity\\\", \
\\\"::\\\", \\\"indet\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 23, 16, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9277046894324913`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"596eceff-b4e4-439c-8d43-77fe2d574512"],

Cell[BoxData["\<\"General proof of roots of Det[\[Omega]] = ftors*(f1 X+f2 Y) \
= ftors*f2(-4(n+n^2)\[Lambda]1-f1) = \
ftors(\[Omega],n)*fspheroidal(\[Omega],n)\"\>"], "Print",
 CellChangeTimes->{3.909548508292555*^9, 3.9103241089443417`*^9, 
  3.910770693414774*^9, 3.911360504444751*^9, 3.9120520311671553`*^9, 
  3.9127391303610497`*^9, 3.913259373873476*^9, 3.9134342007478437`*^9, 
  3.914302776899028*^9, 3.91446694342304*^9, 3.915520206139758*^9, 
  3.9157703492487383`*^9, 3.9162906766675177`*^9, 3.916889496113941*^9, 
  3.9174986149344797`*^9, 3.917500209223692*^9, 3.918620482298607*^9, 
  3.919234174099804*^9, 3.919234811292851*^9, 3.922434254443534*^9, 
  3.9231184249720297`*^9, 3.925280129244999*^9, 3.9277046894356937`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d81fd9ae-a693-4c01-870a-827756977331"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.90954850947332*^9, 3.9103241108524723`*^9, 
  3.910770694565239*^9, 3.911360505569644*^9, 3.912052032935048*^9, 
  3.912739131230227*^9, 3.913259375191486*^9, 3.9134342018233643`*^9, 
  3.914302778573615*^9, 3.9144669443130617`*^9, 3.915520206742649*^9, 
  3.915770350160019*^9, 3.916290678696055*^9, 3.916889497111313*^9, 
  3.917498615587283*^9, 3.917500210118946*^9, 3.918620483457611*^9, 
  3.919234176084756*^9, 3.919234812926*^9, 3.922434254183824*^9, 
  3.923118424503829*^9, 3.925280130511981*^9, 3.9277046894475403`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"f49a1da3-ae1f-4356-8270-2da439d3684d"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 27, 17, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92770468944858*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3ef40e16-379b-4f9b-8887-f6ee4a1c5732"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 27, 18, 34278917168875280879,
    "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689452302*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"84aea1aa-6842-4390-9f98-9c99ea3ebb14"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 27, 19, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689455887*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"065db694-9380-485c-91da-f492c1be9a48"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 27, 20, 34278917168875280879,
    "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689459569*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d732c394-978c-42b0-b859-0231b7990b0b"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 27, 21, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689462757*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"52bf834f-cbdf-4784-94b8-3ba419c32361"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Power\\\", \\\"::\\\", \
\\\"infy\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 27, 22, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689466427*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0d6a7425-1426-467a-b7ed-32f34906a54e"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 27, 23, 34278917168875280879,
    "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9277046894695873`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e37a81ee-de6f-42e5-a0e9-2ba664021c78"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Infinity\\\", \
\\\"::\\\", \\\"indet\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 27, 24, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689472844*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0298d94e-68ac-4f53-81bd-cd3acc2a9a76"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 37, 25, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689677539*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6de13f0b-d70b-4316-a749-ac1366423112"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 37, 26, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689681807*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6f21cc0d-4446-4676-aeb6-ac6dd6308905"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 37, 27, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689685536*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5c51e75f-0417-4aec-a447-78cd6c9dbe70"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Power\\\", \\\"::\\\", \
\\\"infy\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 37, 28, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689688931*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2fca1e38-9a97-4d8c-9c5f-d703efd0a4e8"],

Cell[BoxData[
 TemplateBox[{
  "Thread", "tdlen", 
   "\"Objects of unequal length in \\!\\(\\*RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"ComplexInfinity\\\", \\\",\\\", \\\"ComplexInfinity\\\", \
\\\",\\\", \\\"ComplexInfinity\\\"}], \\\"}\\\"}], \\\" \\\", RowBox[{\\\"{\\\
\", RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \\\"0\\\
\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]}], \\\"}\\\"}]}]\\) cannot be \
combined.\"", 2, 37, 29, 34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9277046897025003`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f0797c93-a509-424c-aa8d-2b9b21c18afa"],

Cell[BoxData[
 TemplateBox[{
  "Set", "shape", 
   "\"Lists \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"Bttemp\\\", \\\",\\\", \\\
\"Cttemp\\\"}], \\\"}\\\"}]\\) and \\!\\(\\*RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\
\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}], \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \\\"0\\\"}], \\\"}\
\\\"}]}], \\\"}\\\"}], \\\" \\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"ComplexInfinity\\\", \\\",\\\", \\\"ComplexInfinity\\\", \
\\\",\\\", \\\"ComplexInfinity\\\"}], \\\"}\\\"}]}], \\\")\\\"}], \\\".\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"}\\\"}]}]\\) are not the same shape.\"", 2, 38, 30, 
   34278917168875280879, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927704689726858*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"921f4a51-c46d-4b64-9868-e9967ea94d19"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Check", " ", "gauge", " ", "conditions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Check", " ", "ul"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Curl", "[", 
      RowBox[{
       RowBox[{"ul", "[", 
        RowBox[{"m", ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
       "\"\<Spherical\>\""}], "]"}], "//", "Simplify"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"Check", " ", "ut"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Div", "[", 
      RowBox[{
       RowBox[{"ut", "[", 
        RowBox[{"m", ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
       "\"\<Spherical\>\""}], "]"}], "//", "Simplify"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "0", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diff", " ", "eq", " ", "for", " ", "ul"}], "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Laplacian", "[", 
        RowBox[{
         RowBox[{"ul", "[", 
          RowBox[{"m", ",", "n"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
         "\"\<Spherical\>\""}], "]"}], "+", 
       RowBox[{
        RowBox[{"kl", "^", "2"}], " ", 
        RowBox[{"ul", "[", 
         RowBox[{"m", ",", "n"}], "]"}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", "<=", "\[Theta]", "<=", " ", "\[Pi]"}], "}"}]}]}], "\n", 
     "]"}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diff", " ", "eq", " ", "for", " ", "ut"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Laplacian", "[", 
               RowBox[{
                RowBox[{"ut", "[", 
                 RowBox[{"m", ",", "n"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
                "\"\<Spherical\>\""}], "]"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"kt", "^", "2"}], " ", 
               RowBox[{"ut", "[", 
                RowBox[{"m", ",", "n"}], "]"}]}]}], ")"}], "/.", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "->", "x"}]}], "/.", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "->", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", 
              RowBox[{"x", "^", "2"}]}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "->", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", 
              RowBox[{"x", "^", "2"}]}], "]"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", "\[Theta]"}], "]"}], "->", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"x", "^", "2"}]}], "-", "1"}], ")"}]}]}], "/.", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"2", "\[Theta]"}], "]"}], "->", 
         RowBox[{"2", "x", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"x", "^", "2"}]}], "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], "->", 
        RowBox[{"x", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"x", "^", "2"}]}], "]"}]}]}]}], "\n", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", " ", "\[Element]", " ", "Reals"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "<", " ", "x", " ", "<", " ", "1"}]}], 
        "}"}]}]}], "]"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diff", " ", "eq", " ", "for", " ", "utot"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ct", "^", "2"}], " ", 
             RowBox[{"Laplacian", "[", 
              RowBox[{
               RowBox[{"utot", "[", 
                RowBox[{"m", ",", "n"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
               "\"\<Spherical\>\""}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"cl", "^", "2"}], "-", 
               RowBox[{"ct", "^", "2"}]}], ")"}], " ", 
             RowBox[{"Grad", "[", 
              RowBox[{
               RowBox[{"Div", "[", 
                RowBox[{
                 RowBox[{"utot", "[", 
                  RowBox[{"m", ",", "n"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
                 "\"\<Spherical\>\""}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
               "\"\<Spherical\>\""}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Omega]", "^", "2"}], 
             RowBox[{"utot", "[", 
              RowBox[{"m", ",", "n"}], "]"}]}]}], ")"}], "/.", 
          RowBox[{"m", "->", "1"}]}], "/.", 
         RowBox[{"n", "->", "2"}]}], "/.", 
        RowBox[{"kt", "->", 
         RowBox[{"\[Omega]", "/", "ct"}]}]}], "/.", 
       RowBox[{"kl", "->", 
        RowBox[{"\[Omega]", "/", "cl"}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", "<", "\[Theta]", "<", " ", "\[Pi]"}], "}"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.795257568227773*^9, 3.7952576302719965`*^9}, 
   3.7952577092741346`*^9, {3.7952583942568984`*^9, 3.795258803414506*^9}, {
   3.795258870075184*^9, 3.7952589093576365`*^9}, {3.7952589868917823`*^9, 
   3.7952590275675163`*^9}, {3.795259388901376*^9, 3.795259398510925*^9}, {
   3.795259563112398*^9, 3.795259585050485*^9}, {3.7952605899151993`*^9, 
   3.7952606282310705`*^9}, {3.7952607252017994`*^9, 
   3.7952608354268737`*^9}, {3.7952759528669767`*^9, 
   3.7952760777574043`*^9}, {3.7952761651008806`*^9, 3.795276181476571*^9}, {
   3.7953337550540333`*^9, 3.795333817868511*^9}, {3.7953340031393104`*^9, 
   3.7953340037175794`*^9}, {3.7953341148796115`*^9, 
   3.7953341574748273`*^9}, {3.795335140135922*^9, 3.7953351719961557`*^9}, {
   3.7953352805947075`*^9, 3.795335281750998*^9}, 3.7953353383802633`*^9, {
   3.795335782862275*^9, 3.7953357885186357`*^9}, {3.7953360636235228`*^9, 
   3.7953360984062757`*^9}, {3.795336200490365*^9, 3.795336206756349*^9}, 
   3.7954087930586696`*^9, {3.7954090903694053`*^9, 3.7954090963227997`*^9}, {
   3.8794956185198765`*^9, 3.879495646707224*^9}, {3.879496321878189*^9, 
   3.8794963883466897`*^9}, {3.8794964470027533`*^9, 3.879496897863245*^9}, {
   3.8794970371753025`*^9, 3.8794971594671164`*^9}, {3.8794972312325134`*^9, 
   3.8794973455134287`*^9}, {3.8794974009351482`*^9, 
   3.8794974444940786`*^9}, {3.879497828664727*^9, 3.8794978487584133`*^9}, {
   3.879498001742338*^9, 3.8794980111797686`*^9}, {3.879498232572838*^9, 
   3.879498239666501*^9}, {3.8794983077444115`*^9, 3.879498317041257*^9}, {
   3.8794987063368883`*^9, 3.8794987147900467`*^9}, {3.8794991763540373`*^9, 
   3.8794992220411196`*^9}, {3.879588154493225*^9, 3.8795882401376967`*^9}, {
   3.879588399574689*^9, 3.8795884105590277`*^9}, {3.879588523089917*^9, 
   3.87958854248048*^9}, {3.8795886875892577`*^9, 3.8795887548859377`*^9}, {
   3.8795900931306148`*^9, 3.8795900933024764`*^9}, {3.879591547145391*^9, 
   3.879591737435749*^9}, {3.879656617826316*^9, 3.879656618029461*^9}, {
   3.888907416263262*^9, 3.888907524339178*^9}, {3.8990235664118137`*^9, 
   3.899023568646206*^9}, {3.8990255247316933`*^9, 3.899025556278497*^9}, {
   3.8990260902494583`*^9, 3.899026104499443*^9}, {3.899026749443856*^9, 
   3.8990269013653812`*^9}, {3.8990274091804934`*^9, 3.899027534264187*^9}, {
   3.918620705607087*^9, 3.918620743264377*^9}, {3.918620809290263*^9, 
   3.9186208790056143`*^9}},ExpressionUUID->"f2e2bcbf-9c13-4398-a75b-\
cb751094d9de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "block", " ", "is", " ", "breather", " ", "modes", " ", 
    RowBox[{
     RowBox[{"only", "!!"}], "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "strain", " ", "tensor", " ", "in", " ", "frequency", " ", "space"}], ",",
     " ", 
    RowBox[{
    "here", " ", "only", " ", "discussed", " ", "for", " ", "breather", " ", 
     "modes"}], ",", " ", 
    RowBox[{"because", " ", "analytically", " ", "solveable"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]tildebreath", "[", "r_", "]"}], "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Grad", "[", 
          RowBox[{
           RowBox[{"ubreath", "[", "r", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
           "\"\<Spherical\>\""}], "]"}], "+", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Grad", "[", 
           RowBox[{
            RowBox[{"ubreath", "[", "r", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
            "\"\<Spherical\>\""}], "]"}], "]"}]}], ")"}]}], "//", 
      "Simplify"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "stress", " ", "tensor", " ", "in", " ", "frequency", " ", "space"}], 
     ",", " ", 
     RowBox[{
     "here", " ", "only", " ", "discussed", " ", "for", " ", "breather", " ", 
      "modes"}], ",", " ", 
     RowBox[{"because", " ", "analytically", " ", "solveable"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]tildebreath", "[", "r_", "]"}], " ", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]1", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Grad", "[", 
            RowBox[{
             RowBox[{"ubreath", "[", "r", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
             "\"\<Spherical\>\""}], "]"}], "+", 
           RowBox[{"Transpose", "[", 
            RowBox[{"Grad", "[", 
             RowBox[{
              RowBox[{"ubreath", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
              "\"\<Spherical\>\""}], "]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"\[Lambda]2", " ", 
         RowBox[{"Div", "[", 
          RowBox[{
           RowBox[{"ubreath", "[", "r", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
           "\"\<Spherical\>\""}], "]"}], 
         RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Numerator", " ", "of", " ", "\[Gamma]diss", " ", "visc"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"Qbreath", " ", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Omega]", "2"], "2"], " ", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"4", " ", "\[Pi]", " ", 
          RowBox[{"r", "^", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "  ", "\[Eta]1", " ", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"\[Epsilon]tildebreath", "[", "r", "]"}], ".", 
               RowBox[{"\[Epsilon]tildebreath", "[", "r", "]"}]}], "]"}]}], 
            " ", "+", 
            RowBox[{"\[Eta]2", "  ", 
             RowBox[{
              RowBox[{"Div", "[", 
               RowBox[{
                RowBox[{"ubreath", "[", "r", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
                "\"\<Spherical\>\""}], "]"}], "^", "2"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "R"}], "}"}]}], "]"}]}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Total", " ", "energy", " ", "of", " ", "vibrating", " ", "sphere"}], 
     ",", " ", 
     RowBox[{"breather", " ", "modes"}], ",", " ", "denominator"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Etotbreath", " ", "=", 
     RowBox[{
      RowBox[{"\[Rho]", " ", 
       FractionBox[
        SuperscriptBox["\[Omega]", "2"], "2"], " ", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"4", " ", "\[Pi]", " ", 
          RowBox[{"r", "^", "2"}], 
          RowBox[{
           RowBox[{"ubreath", "[", "r", "]"}], ".", 
           RowBox[{"ubreath", "[", "r", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "R"}], "}"}]}], "]"}]}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"\[Gamma]viskbreath", " ", "=", " ", 
     RowBox[{
      FractionBox["Qbreath", 
       RowBox[{" ", 
        RowBox[{"2", "Etotbreath", " "}]}]], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "\[Eta]1"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["kl", "2"], " ", 
          SuperscriptBox["R", "2"], " ", "\[Eta]1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["kl", "4"], " ", 
          SuperscriptBox["R", "4"], " ", "\[Eta]1"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["kl", "4"], " ", 
          SuperscriptBox["R", "4"], " ", "\[Eta]2"}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["kl", "2"], " ", 
             SuperscriptBox["R", "2"]}]}], ")"}], " ", "\[Eta]1", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}], "+", 
         RowBox[{"kl", " ", "R", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{
                SuperscriptBox["kl", "2"], " ", 
                SuperscriptBox["R", "2"]}]}], ")"}], " ", "\[Eta]1"}], "+", 
            RowBox[{
             SuperscriptBox["kl", "2"], " ", 
             SuperscriptBox["R", "2"], " ", "\[Eta]2"}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "2"], " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kl", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}], "+", 
           RowBox[{"kl", " ", "R", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}]}], ")"}]}], ")"}]}], 
      ")"}]}], "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{"\[Gamma]viskbreath", ",", 
       RowBox[{"R", "->", "\[Infinity]"}]}], "]"}], "//", "Simplify"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    TemplateBox[{
      FractionBox[
       RowBox[{
         SuperscriptBox["kl", "2"], " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"2", " ", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}]}], 
       RowBox[{"2", " ", "\[Rho]"}]], 
      RowBox[{
        RowBox[{
          RowBox[{"(", 
            RowBox[{
              FractionBox["1", "\[Rho]"], "|", "\[Eta]1", "|", "\[Eta]2"}], 
            ")"}], "\[Element]", 
          TemplateBox[{}, "Reals"]}], "&&", 
        RowBox[{"kl", ">", "0"}]}]},
     "ConditionalExpression"], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "stimmt", " ", "mit", " ", "Landau", " ", "bis", " ", "auf", " ", "den", 
     " ", "Faktor", " ", 
     RowBox[{"1", "/", "cl"}], " ", "\[UDoubleDot]berein"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]Ts", " ", "=", " ", 
     RowBox[{
      RowBox[{"kTv2", "/", 
       RowBox[{"(", 
        RowBox[{"2", "\[Rho]T0", " ", 
         RowBox[{"\[Omega]", "^", "2"}]}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", 
           RowBox[{"r", "^", "2"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Grad", "[", 
               RowBox[{
                RowBox[{"Div", "[", 
                 RowBox[{
                  RowBox[{"ubreath", "[", "r", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
                  "\"\<Spherical\>\""}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
                "\"\<Spherical\>\""}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ")"}], "^", "2"}]}], "//", 
          "Simplify"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "R"}], "}"}]}], "]"}], "/", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"4", " ", "\[Pi]", " ", 
          RowBox[{"r", "^", "2"}], 
          RowBox[{
           RowBox[{"ubreath", "[", "r", "]"}], ".", 
           RowBox[{"ubreath", "[", "r", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "R"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{"(*", 
    FractionBox[
     RowBox[{
      SuperscriptBox["kl", "4"], " ", "kTv2"}], 
     RowBox[{"2", " ", "\[Rho]T0", " ", 
      SuperscriptBox["\[Omega]", "2"]}]], "*)"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"fbreathcomplex", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fbreath", "/.", 
         RowBox[{"\[Lambda]1", "->", 
          RowBox[{"\[Lambda]1", "+", 
           RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]1"}]}]}]}], "/.", 
        RowBox[{"\[Lambda]2", "->", 
         RowBox[{"\[Lambda]2", "+", 
          RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]2"}]}]}]}], "/.", 
       RowBox[{"Rl", "->", 
        RowBox[{"R", " ", 
         RowBox[{"\[Omega]", " ", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"cl", "^", "2"}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"\[Omega]", "/", "\[Rho]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}]}]}], 
           "]"}]}]}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Gamma]dissvisc", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"I", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"fbreathcomplex", ",", "\[Eta]1"}], "]"}], "/.", 
               RowBox[{"\[Eta]1", "->", "0"}]}], "/.", 
              RowBox[{"\[Eta]2", "->", "0"}]}], ")"}]}], "+", 
           RowBox[{"\[Eta]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"fbreathcomplex", ",", "\[Eta]2"}], "]"}], "/.", 
               RowBox[{"\[Eta]1", "->", "0"}]}], "/.", 
              RowBox[{"\[Eta]2", "->", "0"}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"fbreathcomplex", ",", "\[Omega]"}], "]"}], "/.", 
            RowBox[{"\[Eta]1", "->", "0"}]}], "/.", 
           RowBox[{"\[Eta]2", "->", "0"}]}], ")"}]}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"cl", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"coeff$\[Eta]1", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"\[Gamma]dissvisc", ",", "\[Eta]1"}], "]"}], "//.", 
             RowBox[{
              FractionBox[
               RowBox[{"R", " ", "\[Omega]"}], "cl"], "->", "Sk"}]}], "//.", 
            " ", 
            RowBox[{
             RowBox[{
              RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], "->", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"cl", "^", "2"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"R", " ", "\[Omega]"}], "->", " ", 
            RowBox[{"Sk", " ", "cl"}]}]}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"R", "^", "2"}], " ", 
            RowBox[{"\[Omega]", "^", "2"}]}], "->", " ", 
           RowBox[{
            RowBox[{"Sk", "^", "2"}], " ", 
            RowBox[{"cl", "^", "2"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"R", "^", "3"}], " ", 
           RowBox[{"\[Omega]", "^", "3"}]}], "->", " ", 
          RowBox[{
           RowBox[{"Sk", "^", "3"}], " ", 
           RowBox[{"cl", "^", "3"}]}]}]}], "]"}], "/.", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], "->", 
        RowBox[{"\[Rho]", " ", 
         RowBox[{"cl", "^", "2"}]}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["cl", "2"], " ", "Sk", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["Sk", "2"]}], ")"}], " ", "\[Rho]", " ", 
       RowBox[{"Cos", "[", "Sk", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Sk", "2"], " ", "\[Lambda]2"}], "-", 
         RowBox[{
          SuperscriptBox["cl", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["Sk", "2"]}], ")"}], " ", "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "Sk", "]"}]}]}], 
     RowBox[{
      SuperscriptBox["R", "2"], " ", "\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["cl", "2"], " ", "Sk", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", "Sk", "]"}]}], "+", 
        RowBox[{"2", " ", "\[Lambda]2", " ", 
         RowBox[{"Sin", "[", "Sk", "]"}]}]}], ")"}]}]], "*)"}], "\n", 
   RowBox[{
    RowBox[{"coeff$\[Eta]2", "=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"\[Gamma]dissvisc", ",", "\[Eta]2"}], "]"}], "//.", 
            RowBox[{
             FractionBox[
              RowBox[{"R", " ", "\[Omega]"}], "cl"], "->", "Sk"}]}], "//.", 
           " ", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], "->", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"cl", "^", "2"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"R", " ", "\[Omega]"}], "->", " ", 
           RowBox[{"Sk", " ", "cl"}]}]}], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"R", "^", "2"}], " ", 
           RowBox[{"\[Omega]", "^", "2"}]}], "->", " ", 
          RowBox[{
           RowBox[{"Sk", "^", "2"}], " ", 
           RowBox[{"cl", "^", "2"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"R", "^", "3"}], " ", 
          RowBox[{"\[Omega]", "^", "3"}]}], "->", " ", 
         RowBox[{
          RowBox[{"Sk", "^", "3"}], " ", 
          RowBox[{"cl", "^", "3"}]}]}]}], "]"}], "/.", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], "->", 
       RowBox[{"\[Rho]", " ", 
        RowBox[{"cl", "^", "2"}]}]}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Sk", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["cl", "2"], " ", "Sk", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", "Sk", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]2", "-", 
           RowBox[{
            SuperscriptBox["cl", "2"], " ", "\[Rho]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "Sk", "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "2"], " ", "\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["cl", "2"], " ", "Sk", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", "Sk", "]"}]}], "+", 
        RowBox[{"2", " ", "\[Lambda]2", " ", 
         RowBox[{"Sin", "[", "Sk", "]"}]}]}], ")"}]}]], "*)"}], "\n", 
   RowBox[{
    RowBox[{"FullSimplify", "@", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"\[Eta]1", " ", "coeff$\[Eta]1"}], " ", "+", " ", 
       RowBox[{"\[Eta]2", " ", "coeff$\[Eta]2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["cl", "2"], " ", "Sk", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["Sk", "2"]}], ")"}], " ", "\[Eta]1"}], "+", 
          RowBox[{
           SuperscriptBox["Sk", "2"], " ", "\[Eta]2"}]}], ")"}], " ", 
        "\[Rho]", " ", 
        RowBox[{"Cos", "[", "Sk", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["cl", "2"], " ", "\[Eta]1", " ", "\[Rho]"}], "+", 
          RowBox[{
           SuperscriptBox["Sk", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]2", "-", 
             RowBox[{
              SuperscriptBox["cl", "2"], " ", "\[Rho]"}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"Sin", "[", "Sk", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "2"], " ", "\[Rho]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["cl", "2"], " ", "Sk", " ", "\[Rho]", " ", 
          RowBox[{"Cos", "[", "Sk", "]"}]}], "+", 
         RowBox[{"2", " ", "\[Lambda]2", " ", 
          RowBox[{"Sin", "[", "Sk", "]"}]}]}], ")"}]}], ")"}]}], "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"R", "^", "3"}], " ", "is", " ", "the", " ", "leading", " ", 
      "order", " ", "for", " ", "both"}], ",", " ", 
     RowBox[{"numerator", " ", "and", " ", "denominator"}]}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Numerator", "[", 
          RowBox[{"FullSimplify", "[", "\[Gamma]dissvisc", "]"}], "]"}], ",", 
         
         RowBox[{"R", "^", "3"}]}], "]"}], "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Denominator", "[", 
          RowBox[{"FullSimplify", "[", "\[Gamma]dissvisc", "]"}], "]"}], ",", 
         
         RowBox[{"R", "^", "3"}]}], "]"}]}], ",", 
      RowBox[{"R", "->", "\[Infinity]"}]}], "]"}], ";"}], "\n", 
   RowBox[{"(*", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["cl", "2"], " ", "\[Rho]"}]], "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"solution", " ", "to", " ", "heat", " ", "equation"}], " ", 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Delta]Ttilde", "[", "r_", "]"}], ":=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Kappa]s", " ", "^", "2"}]}], 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "/", "cl"}], ")"}], " ", 
      RowBox[{"R", "^", "2"}], " ", "Al", " ", "Tv", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"kl", " ", "R", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"kl", " ", "R"}], "]"}]}], "-", 
             RowBox[{"Sin", "[", 
              RowBox[{"kl", " ", "R"}], "]"}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"r", " ", "\[Kappa]s"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"kl", " ", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "R"}], " ", "\[Kappa]s", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"R", " ", "\[Kappa]s"}], "]"}]}], "+", 
             RowBox[{"Sin", "[", 
              RowBox[{"R", " ", "\[Kappa]s"}], "]"}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"kl", "^", "2"}], "-", 
            RowBox[{"\[Kappa]s", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", "\[Kappa]s", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"R", " ", "\[Kappa]s"}], "]"}]}], "-", 
            RowBox[{"Sin", "[", 
             RowBox[{"R", " ", "\[Kappa]s"}], "]"}]}], ")"}]}], ")"}]}], 
       ")"}]}], ")"}]}], 
   RowBox[{"(*", 
    RowBox[{"/.", 
     RowBox[{"\[Kappa]s", "->", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"\[Omega]", "/", "\[Alpha]"}]}], "]"}]}]}], "*)"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Proof", " ", "that", " ", "\[Delta]Ttilde", " ", "is", " ", "a", " ", 
     "solution", " ", "to", " ", "heat", " ", "equation", " ", 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", " ", "removed"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Kappa]s", "^", "2"}]}], "  ", 
           RowBox[{"\[Delta]Ttilde", "[", "r", "]"}]}], "-", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Delta]Ttilde", "[", "r", "]"}], ",", "r", ",", "r"}],
              "]"}], "+", 
            RowBox[{
             RowBox[{"2", "/", "r"}], " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"\[Delta]Ttilde", "[", "r", "]"}], ",", "r"}], 
              "]"}]}]}], ")"}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]s", "^", "2"}], " ", "Tv", " ", 
           RowBox[{"FullSimplify", "[", 
            RowBox[{"Div", "[", 
             RowBox[{
              RowBox[{"ubreath", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
              "\"\<Spherical\>\""}], "]"}], "]"}]}]}], "/.", 
         RowBox[{"kl", "->", 
          RowBox[{"\[Omega]", "/", "cl"}]}]}], ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Omega]", "\[Element]", "Reals"}], ",", 
           RowBox[{"\[Alpha]", "\[Element]", "Reals"}], ",", 
           RowBox[{"\[Omega]", ">", "0"}], ",", 
           RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"\[Omega]", "/", "\[Alpha]"}]}], "]"}], "->", 
       "\[Kappa]s"}]}], "//", "FullSimplify"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"gives", " ", "0"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"checking", " ", "boundary", " ", "conditions"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"\[Delta]Ttilde", "'"}], "[", "R", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"gives", " ", "0"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9091159681883173`*^9, 3.909115991275176*^9}, {
   3.909116843345636*^9, 3.909116846683462*^9}, {3.909548655212864*^9, 
   3.909548656078868*^9}, {3.909548740671144*^9, 3.909548745540977*^9}, {
   3.909548812419798*^9, 3.909548823044462*^9}, {3.909548910824511*^9, 
   3.90954891091492*^9}, {3.9095496035664186`*^9, 3.90954961371874*^9}, {
   3.909549706365415*^9, 3.909549712813203*^9}, {3.90955012811341*^9, 
   3.9095501374377604`*^9}, {3.9103243242981253`*^9, 3.910324341368752*^9}, 
   3.910325787158596*^9, 3.91032619334542*^9, {3.9107721040799713`*^9, 
   3.91077216906251*^9}, {3.911360683594952*^9, 3.9113606842666197`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"f1377441-6773-4817-8c5d-506b7c829f76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "block", " ", "is", " ", "spheroidal", " ", "modes", " ", 
    RowBox[{
     RowBox[{"only", "!!"}], "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fspheroidalcomplex", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"fspheroidal", "/.", 
          RowBox[{"\[Lambda]1", "->", 
           RowBox[{"\[Lambda]1", "+", 
            RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]1"}]}]}]}], "/.", 
         RowBox[{"\[Lambda]2", "->", 
          RowBox[{"\[Lambda]2", "+", 
           RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]2"}]}]}]}], "/.", 
        RowBox[{"kl", "->", " ", 
         RowBox[{"\[Omega]", " ", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"cl", "^", "2"}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"\[Omega]", "/", "\[Rho]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}]}]}], 
           "]"}]}]}]}], "/.", 
       RowBox[{"kt", "->", " ", 
        RowBox[{"\[Omega]", " ", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"ct", "^", "2"}], "+", 
           RowBox[{"I", " ", "\[Omega]", " ", 
            RowBox[{"\[Eta]1", "/", "\[Rho]"}]}]}], "]"}]}]}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Gamma]dissviscspher", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"I", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"fspheroidalcomplex", ",", "\[Eta]1"}], "]"}], "/.", 
               RowBox[{"\[Eta]1", "->", "0"}]}], "/.", 
              RowBox[{"\[Eta]2", "->", "0"}]}], ")"}]}], "+", 
           RowBox[{"\[Eta]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"fspheroidalcomplex", ",", "\[Eta]2"}], "]"}], "/.", 
               RowBox[{"\[Eta]1", "->", "0"}]}], "/.", 
              RowBox[{"\[Eta]2", "->", "0"}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"fspheroidalcomplex", ",", "\[Omega]"}], "]"}], "/.", 
            RowBox[{"\[Eta]1", "->", "0"}]}], "/.", 
           RowBox[{"\[Eta]2", "->", "0"}]}], ")"}]}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"cl", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "heat", " ", "equation"}], "*)"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "inhomogeneity"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"usphertemp", "[", 
      RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
      "]"}], "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"utot", "[", 
           RowBox[{"m", ",", "n"}], "]"}], "/.", 
          RowBox[{"Al", "->", "1"}]}], "/.", 
         RowBox[{"Bt", "->", "Btspher"}]}], "/.", 
        RowBox[{"Ct", "->", "Ctspher"}]}], " ", "]"}], "//", "Simplify"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Div", "[", 
      RowBox[{
       RowBox[{"usphertemp", "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
       "\"\<Spherical\>\""}], "]"}], "//", "FullSimplify"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]], " ", 
       SqrtBox[
        FractionBox["\[Pi]", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"kl", " ", "r"}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", "n"}], ",", 
         RowBox[{"kl", " ", "r"}]}], "]"}], " ", 
       RowBox[{"LegendreP", "[", 
        RowBox[{"n", ",", "m", ",", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], 
      SuperscriptBox["r", "2"]]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Express", " ", "Ansatz", " ", "in", " ", "Eigensystem", " ", "of", " ", 
     RowBox[{"Laplacian", ".", " ", "The"}], " ", "eigensystem", " ", "of", 
     " ", "the", " ", "Laplacian", " ", "is", " ", "checked", " ", 
     RowBox[{"next", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Laplacian", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kn\[Nu]", " ", "r"}]}], "]"}], 
         RowBox[{"LegendreP", "[", 
          RowBox[{"n", ",", "m", ",", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "m", " ", "\[Phi]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "\"\<Spherical\>\""}], "]"}], "+", 
      RowBox[{
       RowBox[{"kn\[Nu]", "^", "2"}], " ", 
       RowBox[{"SphericalBesselJ", "[", 
        RowBox[{"n", ",", 
         RowBox[{"kn\[Nu]", " ", "r"}]}], "]"}], 
       RowBox[{"LegendreP", "[", 
        RowBox[{"n", ",", "m", ",", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "m", " ", "\[Phi]"}], "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "0", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Next", ",", " ", 
     RowBox[{
     "we", " ", "define", " ", "two", " ", "auxiliary", " ", "integrals", " ",
       "used", " ", "in", " ", "the", " ", "manuscript"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reg6", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "n"}], ",", 
          RowBox[{"kn\[Nu]", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "kn\[Nu]", " ", 
           RowBox[{"R", "/", "Pi"}]}], "]"}], 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kn\[Nu]", " ", "R"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "n", "-", "1"}], ",", 
          RowBox[{"kn\[Nu]", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "kn\[Nu]", " ", 
           RowBox[{"R", "/", "Pi"}]}], "]"}], 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", 
           RowBox[{"kn\[Nu]", " ", "R"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "n", "+", "1"}], ",", 
          RowBox[{"kn\[Nu]", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "kn\[Nu]", " ", 
           RowBox[{"R", "/", "Pi"}]}], "]"}], 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"n", "+", "1"}], ",", 
           RowBox[{"kn\[Nu]", " ", "R"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "n", "-", "1"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "kl", " ", 
           RowBox[{"R", "/", "Pi"}]}], "]"}], 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "n"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "kl", " ", 
           RowBox[{"R", "/", "Pi"}]}], "]"}], 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Nn", "[", "n_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kn\[Nu]", " ", "r"}]}], "]"}], "^", "2"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "R"}], "}"}]}], "]"}], ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "\[Element]", "Integers"}], ",", 
            RowBox[{"n", ">=", "2"}]}], "}"}]}]}], "]"}], "//.", "reg6"}], "//",
       "Simplify"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["R", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kn\[Nu]", " ", "R"}]}], "]"}], "2"], "-", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ",", 
          RowBox[{"kn\[Nu]", " ", "R"}]}], "]"}], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kn\[Nu]", " ", "R"}]}], "]"}]}]}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mn", "[", "n_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "^", "2"}], " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{"n", ",", 
              RowBox[{"kn\[Nu]", " ", "r"}]}], "]"}], 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{"n", ",", 
              RowBox[{"kl", " ", "r"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "R"}], "}"}]}], "]"}], ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "\[Element]", "Integers"}], ",", 
            RowBox[{"n", ">=", "2"}]}], "}"}]}]}], "]"}], "//.", "reg6"}], "//",
       "Simplify"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["kl", "2"], "-", 
       SuperscriptBox["kn\[Nu]", "2"]}]], 
     SuperscriptBox["R", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"kn\[Nu]", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ",", 
          RowBox[{"kn\[Nu]", " ", "R"}]}], "]"}], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}]}], "-", 
       RowBox[{"kl", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kn\[Nu]", " ", "R"}]}], "]"}]}]}], ")"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.910772171749445*^9, 3.910772236446106*^9}, {
   3.910772638935321*^9, 3.9107726412709846`*^9}, 3.910772684148075*^9, {
   3.9107727162903547`*^9, 3.910772716882025*^9}, {3.910772768076806*^9, 
   3.910772773370043*^9}, {3.911361474238049*^9, 3.91136147519107*^9}, {
   3.911361523625914*^9, 3.91136156806227*^9}, {3.911361722213501*^9, 
   3.911362072301559*^9}, {3.911362441261094*^9, 3.911362472962751*^9}, {
   3.9113625075069923`*^9, 3.911362560187449*^9}, {3.91136324789966*^9, 
   3.9113632572760267`*^9}, {3.911363314922966*^9, 3.911363336364098*^9}, {
   3.91136356354825*^9, 3.911363589800585*^9}, {3.911363697017619*^9, 
   3.9113636995594893`*^9}, {3.911363798721953*^9, 3.911363805320401*^9}, {
   3.914470146191196*^9, 3.914470154253524*^9}, {3.914470199768917*^9, 
   3.9144702329988117`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"ef1d8249-5ae4-4621-b3f5-fb73e54cb42c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Limit", " ", "of", " ", "\[Gamma]dissviscspher"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]dissviscspher$num", "=", " ", 
     RowBox[{"Numerator", "[", "\[Gamma]dissviscspher", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]dissviscspher$denom", "=", " ", 
     RowBox[{"Denominator", "[", "\[Gamma]dissviscspher", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"lim", " ", "x"}], "->", 
      RowBox[{"\[Infinity]", " ", "jl", 
       RowBox[{"(", "x", ")"}]}]}], "=", 
     RowBox[{
      RowBox[{"1", "/", "x"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}], 
         RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.912739806568171*^9, 3.912739817639041*^9}, {
  3.9127399415389967`*^9, 3.912739943928277*^9}, {3.912740019301312*^9, 
  3.912740078903489*^9}, {3.91629085810743*^9, 3.916290892742743*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"0c1e8a66-d426-45c3-b7ea-604ba29f5492"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]dissviscspher$temp", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"\[Gamma]dissviscspher", "/.", 
      RowBox[{
       FractionBox[
        RowBox[{"R", " ", "\[Omega]"}], "cl"], "->", 
       RowBox[{"kl", " ", "R"}]}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ct", ">", "0"}], ",", 
        RowBox[{"cl", ">", "0"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscspher$temp2", "=", 
   RowBox[{"\[Gamma]dissviscspher$temp", "//.", 
    RowBox[{
     FractionBox[
      RowBox[{"R", " ", "\[Omega]"}], "ct"], "->", 
     RowBox[{"kt", " ", "R"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscspher$asympt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]dissviscspher$temp2", "/.", 
            RowBox[{
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kl", " ", "R"}]}], "]"}], "->", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"kl", " ", "R"}], ")"}]}], 
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"kl", " ", "R"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"n", "+", "1"}], ")"}], 
                 RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", 
              RowBox[{"kl", " ", "R"}]}], "]"}], "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"kl", " ", "R"}], ")"}]}], 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"kl", " ", "R"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "+", "2"}], ")"}], 
                RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"SphericalBesselJ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"kt", " ", "R"}]}], "]"}], "->", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"kt", " ", "R"}], ")"}]}], 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"kt", " ", "R"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "+", "1"}], ")"}], 
               RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"SphericalBesselJ", "[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", 
            RowBox[{"kt", " ", "R"}]}], "]"}], "->", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"kt", " ", "R"}], ")"}]}], 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"kt", " ", "R"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "+", "2"}], ")"}], 
              RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"kl", " ", "R"}], ")"}]}], 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"kl", " ", "R"}], "-", 
            RowBox[{
             RowBox[{"(", "n", ")"}], 
             RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"n", "+", "2"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"kl", " ", "R"}], ")"}]}], 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"kl", " ", "R"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", "3"}], ")"}], 
            RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"SphericalBesselJ", "[", 
        RowBox[{
         RowBox[{"n", "+", "2"}], ",", 
         RowBox[{"kt", " ", "R"}]}], "]"}], "->", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"kt", " ", "R"}], ")"}]}], 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"kt", " ", "R"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "3"}], ")"}], 
           RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"SphericalBesselJ", "[", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", 
        RowBox[{"kt", " ", "R"}]}], "]"}], "->", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"kt", " ", "R"}], ")"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"kt", " ", "R"}], "-", 
         RowBox[{
          RowBox[{"(", "n", ")"}], 
          RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscspher$asympt$num", "=", 
   RowBox[{"Numerator", "[", "\[Gamma]dissviscspher$asympt", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscspher$asympt$den", "=", 
   RowBox[{"Denominator", "[", "\[Gamma]dissviscspher$asympt", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscspher$den$leadorder", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"\[Gamma]dissviscspher$asympt$den", "//", "Expand"}], ",", 
     RowBox[{"R", "^", "5"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscspher$num$leadorder", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"\[Gamma]dissviscspher$asympt$num", "//", "Expand"}], ",", 
     RowBox[{"R", "^", "5"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscspher$asympt$leadorder", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", 
        SuperscriptBox["cl", "2"], "  ", 
        RowBox[{"\[Rho]", "/", 
         RowBox[{"\[Omega]", "^", "2"}]}]}], ")"}], 
      RowBox[{
      "\[Gamma]dissviscspher$num$leadorder", "/", 
       "\[Gamma]dissviscspher$den$leadorder"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"ct", ">", "0"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffspherasympt\[Eta]12", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Numerator", "[", "\[Gamma]dissviscspher$asympt$leadorder", "]"}], "/.", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}], "->", 
       "\[Eta]12"}]}], ",", "\[Eta]12"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffspherasympt\[Eta]1", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
       "Numerator", "[", "\[Gamma]dissviscspher$asympt$leadorder", "]"}], "/.", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}], "->", 
        "\[Eta]12"}]}], ",", "\[Eta]1"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Numerator", "[", "\[Gamma]dissviscspher$asympt$leadorder", "]"}], "-", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"coeffspherasympt\[Eta]1", " ", "\[Eta]1"}], "+", 
        RowBox[{"coeffspherasympt\[Eta]12", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}]}]}], 
       ")"}]}], ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"n", "\[Element]", "Integers"}], "}"}]}]}], "]"}], "*)"}], 
  "\n", 
  RowBox[{"(*", "0", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Asymptotic", " ", "behavior", " ", "of", " ", "\[Gamma]dissviscspher", 
    " ", "for", " ", "primarily", " ", "longitudinal", " ", "modes"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Omega]", "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           SuperscriptBox["cl", "2"], "  ", "\[Rho]"}], ")"}]}], ")"}], 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{"Expand", ",", 
          RowBox[{"coeffspherasympt\[Eta]12", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}]}], ",", "3"}], 
         "]"}], "/", 
        RowBox[{"Map", "[", 
         RowBox[{"Expand", ",", 
          RowBox[{
          "Denominator", "[", "\[Gamma]dissviscspher$asympt$leadorder", "]"}],
           ",", "3"}], "]"}]}]}], "//.", 
      RowBox[{
       RowBox[{"kl", " ", "R"}], "->", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", "k"}], "-", "n"}], ")"}], " ", "\[Pi]"}]}], 
         RowBox[{"2", " "}]]}]}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"k", "\[Element]", "Integers"}], "}"}]}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}], " ", 
     SuperscriptBox["\[Omega]", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["cl", "2"], " ", "\[Rho]"}]], "*)"}]}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         SuperscriptBox["cl", "2"], "  ", "\[Rho]"}], ")"}]}], ")"}], 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{"Expand", ",", 
        RowBox[{"coeffspherasympt\[Eta]1", " ", "\[Eta]1"}], ",", "3"}], 
       "]"}], "/", 
      RowBox[{"Map", "[", 
       RowBox[{"Expand", ",", 
        RowBox[{
        "Denominator", "[", "\[Gamma]dissviscspher$asympt$leadorder", "]"}], 
        ",", "3"}], "]"}]}]}], "//.", 
    RowBox[{
     RowBox[{"kl", " ", "R"}], "->", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", "k"}], "-", "n"}], ")"}], " ", "\[Pi]"}]}], 
       RowBox[{"2", " "}]]}]}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{"k", "\[Element]", "Integers"}], "}"}]}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"(*", "0", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.912740082049293*^9, 3.912740318169883*^9}, {
   3.912740348944023*^9, 3.912740388841711*^9}, {3.912740530536056*^9, 
   3.912740532462564*^9}, {3.912740578968927*^9, 3.912740612911789*^9}, {
   3.9127419473165083`*^9, 3.912741974645043*^9}, 3.9155231094133997`*^9, {
   3.91552313999937*^9, 3.915523170253145*^9}, {3.915523203194113*^9, 
   3.915523211545047*^9}, {3.915523273035026*^9, 3.915523303288151*^9}, {
   3.9162909800494547`*^9, 3.916291006819504*^9}, {3.91629104367631*^9, 
   3.9162910841646442`*^9}, {3.916291145984168*^9, 3.916291149600892*^9}, {
   3.916291181135365*^9, 3.9162912036374693`*^9}, {3.9162912369163103`*^9, 
   3.916291250146735*^9}, 3.9162912943449287`*^9, {3.916291368782584*^9, 
   3.916291423086669*^9}, {3.9162915076163387`*^9, 3.916291535772923*^9}, 
   3.916291600625167*^9, 3.91629166425721*^9, {3.916291740139546*^9, 
   3.9162918418982573`*^9}, {3.9162920075457783`*^9, 3.916292008755267*^9}, {
   3.916292331051773*^9, 3.916292340465674*^9}, {3.916292384415058*^9, 
   3.916292415479645*^9}, 3.9162925559426403`*^9, {3.916292588025771*^9, 
   3.91629260834138*^9}, {3.916293473913349*^9, 3.9162934936859913`*^9}, {
   3.916293651545171*^9, 3.916293681379163*^9}, {3.91629374747368*^9, 
   3.9162937512633133`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"2f4e6057-b2a7-464d-ad1d-d73ab96d7d2a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.916890185564495*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"73ae0fcb-9d12-4c5c-a834-628aa6bdfa0b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Asymptotic", " ", "behavior", " ", "of", " ", "\[Gamma]dissviscspher", 
    " ", "for", " ", "primarily", " ", "transverse", " ", "modes"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            SuperscriptBox["cl", "2"], "  ", "\[Rho]"}], ")"}]}], ")"}], 
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{"Expand", ",", 
           RowBox[{"coeffspherasympt\[Eta]12", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}]}], ",", "3"}],
           "]"}], "/", 
         RowBox[{"Map", "[", 
          RowBox[{"Expand", ",", 
           RowBox[{
           "Denominator", "[", "\[Gamma]dissviscspher$asympt$leadorder", 
            "]"}], ",", "3"}], "]"}]}]}], "//.", 
       RowBox[{
        RowBox[{"kt", " ", "R"}], "->", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"4", " ", "k"}], "-", "n"}], ")"}], " ", "\[Pi]"}]}], 
          RowBox[{"2", " "}]]}]}]}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{"k", "\[Element]", "Integers"}], "}"}]}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{"(*", "0", "*)"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            SuperscriptBox["cl", "2"], "  ", "\[Rho]"}], ")"}]}], ")"}], 
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{"Expand", ",", 
           RowBox[{"coeffspherasympt\[Eta]1", " ", "\[Eta]1"}], ",", "3"}], 
          "]"}], "/", 
         RowBox[{"Map", "[", 
          RowBox[{"Expand", ",", 
           RowBox[{
           "Denominator", "[", "\[Gamma]dissviscspher$asympt$leadorder", 
            "]"}], ",", "3"}], "]"}]}]}], "//.", 
       RowBox[{
        RowBox[{"kt", " ", "R"}], "->", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"4", " ", "k"}], "-", "n"}], ")"}], " ", "\[Pi]"}]}], 
          RowBox[{"2", " "}]]}]}]}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{"k", "\[Element]", "Integers"}], "}"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    FractionBox[
     RowBox[{"\[Eta]1", " ", 
      SuperscriptBox["\[Omega]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["ct", "2"], " ", "\[Rho]"}]], "*)"}], "\n"}]}]], "Input",\

 CellChangeTimes->{{3.916293502087719*^9, 3.916293530018549*^9}, {
  3.916293662370716*^9, 3.91629366633873*^9}, {3.916293780937572*^9, 
  3.91629379852754*^9}},ExpressionUUID->"cbbe895f-5de3-4776-8567-\
203912290da0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Numerator", "@", "\[Gamma]dissviscspher$asympt$leadorder"}], 
  RowBox[{"(*", 
   RowBox[{",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{"n", "\[Element]", "Integers"}], "}"}]}]}], "*)"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Denominator", "@", "\[Gamma]dissviscspher$asympt$leadorder"}], 
  RowBox[{"(*", 
   RowBox[{",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{"n", "\[Element]", "Integers"}], "}"}]}]}], "*)"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9162938544284067`*^9, 3.916293873670141*^9}, {
  3.9162939046071777`*^9, 3.916293993023031*^9}, {3.916890440318742*^9, 
  3.916890444945422*^9}, {3.916890681008038*^9, 3.916890716160798*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"11671e6a-d041-4951-93f0-9051709c45e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["cl", "3"], " ", "\[Eta]1", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"n", " ", "\[Pi]"}], "2"], "-", 
     RowBox[{"kt", " ", "R"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"n", " ", "\[Pi]"}], "2"], "-", 
     RowBox[{"kl", " ", "R"}]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["ct", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"kl", "-", "kt"}], ")"}], " ", "R"}], "]"}], "+", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"n", " ", "\[Pi]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"kl", "+", "kt"}], ")"}], " ", "R"}]}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.916293875912711*^9, {3.916293908376734*^9, 3.916293936332756*^9}, {
   3.916293989921796*^9, 3.916293994864787*^9}, 3.9168904834902573`*^9, {
   3.9168906822648087`*^9, 3.916890717068071*^9}},
 CellLabel->
  "Out[100]=",ExpressionUUID->"726bd2a9-d264-4bbe-845e-800d3447b6ab"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["ct", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"cl", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"n", " ", "\[Pi]"}], "2"], "-", 
       RowBox[{"kt", " ", "R"}]}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"n", " ", "\[Pi]"}], "2"], "-", 
       RowBox[{"kl", " ", "R"}]}], "]"}]}], "+", 
    RowBox[{"ct", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"n", " ", "\[Pi]"}], "2"], "-", 
       RowBox[{"kl", " ", "R"}]}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"n", " ", "\[Pi]"}], "2"], "-", 
       RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.916293875912711*^9, {3.916293908376734*^9, 3.916293936332756*^9}, {
   3.916293989921796*^9, 3.916293994864787*^9}, 3.9168904834902573`*^9, {
   3.9168906822648087`*^9, 3.916890717178793*^9}},
 CellLabel->
  "Out[101]=",ExpressionUUID->"6ed0d411-0712-4e24-b869-0944b22e26a7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "block", " ", "is", " ", "torsional", " ", "modes", " ", 
    RowBox[{
     RowBox[{"only", "!!"}], "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Div", "[", 
      RowBox[{
       RowBox[{"utors", "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
       "\"\<Spherical\>\""}], "]"}], "//", "FullSimplify"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"0", "  ", "means", " ", "that", " ", "\[Delta]Ttilde"}], " ", 
     "=", " ", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"utorsconj", "[", 
      RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
      "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"utors", "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
         "]"}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "r", ",", "\[Theta]", ",", "\[Phi]", ",", "kt", ",", "R"}], "}"}],
            "\[Element]", "Reals"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], "\[Element]", "Integers"}], ",", 
          RowBox[{"r", ">", "0"}], ",", 
          RowBox[{"R", ">", "0"}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]tildetors", "[", 
      RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
      "]"}], "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Grad", "[", 
          RowBox[{
           RowBox[{"utors", "[", 
            RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}],
             "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
           "\"\<Spherical\>\""}], "]"}], "+", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Grad", "[", 
           RowBox[{
            RowBox[{"utors", "[", 
             RowBox[{
             "r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], "]"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
            "\"\<Spherical\>\""}], "]"}], "]"}]}], ")"}]}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]tildetorsH", "[", 
      RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
      "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{"\[Epsilon]tildetors", "[", 
          RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
          "]"}], "]"}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "r", ",", "\[Theta]", ",", "\[Phi]", ",", "kt", ",", "R"}], "}"}],
            "\[Element]", "Reals"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], "\[Element]", "Integers"}], ",", 
          RowBox[{"r", ">", "0"}], ",", 
          RowBox[{"R", ">", "0"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Epsilon]tildetorsH", "[", 
      RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_"}], "]"}], 
     "="}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"\[Epsilon]tildetors", "[", 
          RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m"}], "]"}], 
         "]"}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "kts", ",", 
            "n"}], "}"}], "\[Element]", "Reals"}], "}"}]}]}], "]"}], ";"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"integr1", "[", 
      RowBox[{"r_", ",", "\[Theta]_", ",", "m_", ",", "n_"}], "]"}], "=", 
     RowBox[{"2", " ", "\[Eta]1s", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"r", "^", "2"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"Tr", "[", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]tildetors", "[", 
             RowBox[{
             "r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], "]"}],
             ".", 
            RowBox[{"\[Epsilon]tildetorsH", "[", 
             RowBox[{
             "r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
             "]"}]}], "]"}], "]"}]}], ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n", ",", 
             "kts"}], "}"}], "\[Element]", "Reals"}], "}"}]}]}], "]"}]}]}], 
    ";"}], 
   RowBox[{"(*", 
    RowBox[{"/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{"\[Omega]tmgen", "[", 
       RowBox[{"[", "p", "]"}], "]"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"integr2", "[", 
      RowBox[{"r_", ",", "\[Theta]_", ",", "m_", ",", "n_"}], "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"r", "^", "2"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{
         RowBox[{"utors", "[", 
          RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
          "]"}], ".", 
         RowBox[{"utorsconj", "[", 
          RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
          "]"}]}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n", ",", 
            "kts"}], "}"}], "\[Element]", "Reals"}], "}"}]}]}], "]"}]}], 
    ";"}], 
   RowBox[{"(*", 
    RowBox[{"/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{"\[Omega]tmgen", "[", 
       RowBox[{"[", "p", "]"}], "]"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reg7", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"kt", " ", "R"}], "->", "Pk"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"kt", "^", "2"}], " ", 
         RowBox[{"R", "^", "2"}]}], "->", 
        RowBox[{"Pk", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"kt", "^", "4"}], " ", 
         RowBox[{"R", "^", "4"}]}], "->", 
        RowBox[{"Pk", "^", "4"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"kt", "^", "6"}], " ", 
         RowBox[{"R", "^", "6"}]}], "->", 
        RowBox[{"Pk", "^", "6"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]dissvisctorstab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<n=\>\"", ",", 
           RowBox[{"ToString", "[", "n", "]"}]}], "]"}], ",", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<m=\>\"", ",", 
           RowBox[{"ToString", "[", "m", "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "\[Rho]"}], ")"}]}], "2", " ", "Pi", " ", 
             RowBox[{
              RowBox[{"Integrate", "[", 
               RowBox[{
                RowBox[{"integr1", "[", 
                 RowBox[{"r", ",", "\[Theta]", ",", "m", ",", "n"}], "]"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "0", ",", "R"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Theta]", ",", "0", ",", "Pi"}], "}"}]}], "]"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "Pi", " ", 
                RowBox[{"Integrate", "[", 
                 RowBox[{
                  RowBox[{"integr2", "[", 
                   RowBox[{"r", ",", "\[Theta]", ",", "m", ",", "n"}], "]"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "0", ",", "R"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Theta]", ",", "0", ",", "Pi"}], "}"}]}], 
                 "]"}]}], ")"}]}]}], "//.", "reg7"}], "]"}], "//.", 
          "reg7"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]dissvisctorstab", "//", "TableForm"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    InterpretationBox[GridBox[{
       {GridBox[{
          {"\"\<n=1\>\""},
          {"\"\<m=0\>\""},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Eta]1s", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["Pk", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Pk", "4"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                RowBox[{"Pk", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", 
                   SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Pk", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                RowBox[{"Pk", " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.1]}, 
             Offset[0.2]}}], GridBox[{
          {"\"\<n=1\>\""},
          {"\"\<m=1\>\""},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Eta]1s", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["Pk", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Pk", "4"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                RowBox[{"Pk", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", 
                   SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Pk", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                RowBox[{"Pk", " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.1]}, 
             Offset[0.2]}}], "\"\<\>\""},
       {GridBox[{
          {"\"\<n=2\>\""},
          {"\"\<m=0\>\""},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Eta]1s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "36"}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["Pk", "2"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["Pk", "4"]}], "+", 
                   SuperscriptBox["Pk", "6"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"36", "-", 
                   RowBox[{"60", " ", 
                    SuperscriptBox["Pk", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["Pk", "4"]}]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                RowBox[{"Pk", " ", 
                 RowBox[{"(", 
                  RowBox[{"144", "-", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["Pk", "2"]}], "+", 
                   SuperscriptBox["Pk", "4"]}], ")"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["Pk", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Pk", "4"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                RowBox[{"Pk", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", 
                   SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.1]}, 
             Offset[0.2]}}], GridBox[{
          {"\"\<n=2\>\""},
          {"\"\<m=1\>\""},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Eta]1s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "36"}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["Pk", "2"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["Pk", "4"]}], "+", 
                   SuperscriptBox["Pk", "6"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"36", "-", 
                   RowBox[{"60", " ", 
                    SuperscriptBox["Pk", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["Pk", "4"]}]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                RowBox[{"Pk", " ", 
                 RowBox[{"(", 
                  RowBox[{"144", "-", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["Pk", "2"]}], "+", 
                   SuperscriptBox["Pk", "4"]}], ")"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["Pk", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Pk", "4"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                RowBox[{"Pk", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", 
                   SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.1]}, 
             Offset[0.2]}}], GridBox[{
          {"\"\<n=2\>\""},
          {"\"\<m=2\>\""},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Eta]1s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "36"}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["Pk", "2"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["Pk", "4"]}], "+", 
                   SuperscriptBox["Pk", "6"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"36", "-", 
                   RowBox[{"60", " ", 
                    SuperscriptBox["Pk", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["Pk", "4"]}]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                RowBox[{"Pk", " ", 
                 RowBox[{"(", 
                  RowBox[{"144", "-", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["Pk", "2"]}], "+", 
                   SuperscriptBox["Pk", "4"]}], ")"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["Pk", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Pk", "4"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                RowBox[{"Pk", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", 
                   SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.1]}, 
             Offset[0.2]}}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[2.0999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     TableForm[{{{
        "n=1", "m=0", ((((
             Rational[-1, 
               2] $CellContext`R^(-2)) $CellContext`\[Eta]1s)/$CellContext`\
\[Rho])/(-2 + 2 $CellContext`Pk^2 + 
          2 Cos[2 $CellContext`Pk] + $CellContext`Pk 
           Sin[2 $CellContext`Pk])) (6 + 6 $CellContext`Pk^2 - 
          2 $CellContext`Pk^4 + (6 (-1 + $CellContext`Pk^2)) 
           Cos[2 $CellContext`Pk] + ($CellContext`Pk (-12 + \
$CellContext`Pk^2)) Sin[2 $CellContext`Pk])}, {
        "n=1", "m=1", ((((
             Rational[-1, 
               2] $CellContext`R^(-2)) $CellContext`\[Eta]1s)/$CellContext`\
\[Rho])/(-2 + 2 $CellContext`Pk^2 + 
          2 Cos[2 $CellContext`Pk] + $CellContext`Pk 
           Sin[2 $CellContext`Pk])) (6 + 6 $CellContext`Pk^2 - 
          2 $CellContext`Pk^4 + (6 (-1 + $CellContext`Pk^2)) 
           Cos[2 $CellContext`Pk] + ($CellContext`Pk (-12 + \
$CellContext`Pk^2)) Sin[2 $CellContext`Pk])}}, {{
        "n=2", "m=0", ((((
             Rational[-1, 
               2] $CellContext`R^(-2)) $CellContext`\[Eta]1s)/$CellContext`\
\[Rho])/(6 + 6 $CellContext`Pk^2 - 
          2 $CellContext`Pk^4 + (6 (-1 + $CellContext`Pk^2)) 
           Cos[2 $CellContext`Pk] + ($CellContext`Pk (-12 + \
$CellContext`Pk^2)) Sin[2 $CellContext`Pk])) (
          2 (-36 - 12 $CellContext`Pk^2 - 
            5 $CellContext`Pk^4 + $CellContext`Pk^6) + (
            2 (36 - 60 $CellContext`Pk^2 + 5 $CellContext`Pk^4)) 
           Cos[2 $CellContext`Pk] + ($CellContext`Pk (144 - 
             48 $CellContext`Pk^2 + $CellContext`Pk^4)) 
           Sin[2 $CellContext`Pk])}, {
        "n=2", "m=1", ((((
             Rational[-1, 
               2] $CellContext`R^(-2)) $CellContext`\[Eta]1s)/$CellContext`\
\[Rho])/(6 + 6 $CellContext`Pk^2 - 
          2 $CellContext`Pk^4 + (6 (-1 + $CellContext`Pk^2)) 
           Cos[2 $CellContext`Pk] + ($CellContext`Pk (-12 + \
$CellContext`Pk^2)) Sin[2 $CellContext`Pk])) (
          2 (-36 - 12 $CellContext`Pk^2 - 
            5 $CellContext`Pk^4 + $CellContext`Pk^6) + (
            2 (36 - 60 $CellContext`Pk^2 + 5 $CellContext`Pk^4)) 
           Cos[2 $CellContext`Pk] + ($CellContext`Pk (144 - 
             48 $CellContext`Pk^2 + $CellContext`Pk^4)) 
           Sin[2 $CellContext`Pk])}, {
        "n=2", "m=2", ((((
             Rational[-1, 
               2] $CellContext`R^(-2)) $CellContext`\[Eta]1s)/$CellContext`\
\[Rho])/(6 + 6 $CellContext`Pk^2 - 
          2 $CellContext`Pk^4 + (6 (-1 + $CellContext`Pk^2)) 
           Cos[2 $CellContext`Pk] + ($CellContext`Pk (-12 + \
$CellContext`Pk^2)) Sin[2 $CellContext`Pk])) (
          2 (-36 - 12 $CellContext`Pk^2 - 
            5 $CellContext`Pk^4 + $CellContext`Pk^6) + (
            2 (36 - 60 $CellContext`Pk^2 + 5 $CellContext`Pk^4)) 
           Cos[2 $CellContext`Pk] + ($CellContext`Pk (144 - 
             48 $CellContext`Pk^2 + $CellContext`Pk^4)) 
           Sin[2 $CellContext`Pk])}}}]], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reg7$inv", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{"reg7", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "reg7", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]dissvisctorstab", "//.", "reg7$inv"}], "//.", 
       RowBox[{"kt", "->", 
        RowBox[{"\[Omega]", "/", "ct"}]}]}], ",", 
      RowBox[{"R", "->", "\[Infinity]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<n=1\>\"", ",", "\"\<m=0\>\"", ",", 
          TemplateBox[{
            FractionBox[
             RowBox[{"\[Eta]1s", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"2", " ", 
               SuperscriptBox["ct", "2"], " ", "\[Rho]"}]], 
            RowBox[{
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"\[Eta]1s", "|", 
                    FractionBox["1", "\[Rho]"]}], ")"}], "\[Element]", 
                TemplateBox[{}, "Reals"]}], "&&", 
              RowBox[{
                RowBox[{"ct", " ", "\[Omega]"}], ">", "0"}]}]},
           "ConditionalExpression"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<n=1\>\"", ",", "\"\<m=1\>\"", ",", 
          TemplateBox[{
            FractionBox[
             RowBox[{"\[Eta]1s", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"2", " ", 
               SuperscriptBox["ct", "2"], " ", "\[Rho]"}]], 
            RowBox[{
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"\[Eta]1s", "|", 
                    FractionBox["1", "\[Rho]"]}], ")"}], "\[Element]", 
                TemplateBox[{}, "Reals"]}], "&&", 
              RowBox[{
                RowBox[{"ct", " ", "\[Omega]"}], ">", "0"}]}]},
           "ConditionalExpression"]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<n=2\>\"", ",", "\"\<m=0\>\"", ",", 
          TemplateBox[{
            FractionBox[
             RowBox[{"\[Eta]1s", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"2", " ", 
               SuperscriptBox["ct", "2"], " ", "\[Rho]"}]], 
            RowBox[{
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"\[Eta]1s", "|", 
                    FractionBox["1", "\[Rho]"]}], ")"}], "\[Element]", 
                TemplateBox[{}, "Reals"]}], "&&", 
              RowBox[{
                RowBox[{"ct", " ", "\[Omega]"}], ">", "0"}]}]},
           "ConditionalExpression"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<n=2\>\"", ",", "\"\<m=1\>\"", ",", 
          TemplateBox[{
            FractionBox[
             RowBox[{"\[Eta]1s", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"2", " ", 
               SuperscriptBox["ct", "2"], " ", "\[Rho]"}]], 
            RowBox[{
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"\[Eta]1s", "|", 
                    FractionBox["1", "\[Rho]"]}], ")"}], "\[Element]", 
                TemplateBox[{}, "Reals"]}], "&&", 
              RowBox[{
                RowBox[{"ct", " ", "\[Omega]"}], ">", "0"}]}]},
           "ConditionalExpression"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<n=2\>\"", ",", "\"\<m=2\>\"", ",", 
          TemplateBox[{
            FractionBox[
             RowBox[{"\[Eta]1s", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"2", " ", 
               SuperscriptBox["ct", "2"], " ", "\[Rho]"}]], 
            RowBox[{
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"\[Eta]1s", "|", 
                    FractionBox["1", "\[Rho]"]}], ")"}], "\[Element]", 
                TemplateBox[{}, "Reals"]}], "&&", 
              RowBox[{
                RowBox[{"ct", " ", "\[Omega]"}], ">", "0"}]}]},
           "ConditionalExpression"]}], "}"}]}], "}"}]}], "}"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ftorscomplex", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"ftors", "/.", 
       RowBox[{"kt", "->", " ", 
        RowBox[{"\[Omega]", " ", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"ct", "^", "2"}], "+", 
           RowBox[{"I", " ", "\[Omega]", " ", 
            RowBox[{"\[Eta]1", "/", "\[Rho]"}]}]}], "]"}]}]}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Gamma]dissvisctors", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"I", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"ftorscomplex", ",", "\[Eta]1"}], "]"}], "/.", 
             RowBox[{"\[Eta]1", "->", "0"}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"ftorscomplex", ",", "\[Omega]"}], "]"}], "/.", 
           RowBox[{"\[Eta]1", "->", "0"}]}], ")"}]}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"ct", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    FractionBox[
     RowBox[{"\[Eta]1", " ", 
      SuperscriptBox["\[Omega]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["ct", "2"], " ", "\[Rho]"}]], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.9120529364731007`*^9, {3.912053042555233*^9, 3.9120530887927923`*^9}, {
   3.9132595128449907`*^9, 3.91325951547678*^9}, 3.913259658072557*^9, 
   3.913260059631647*^9, {3.913260222054104*^9, 3.913260246126211*^9}, {
   3.913260745428391*^9, 3.913260745695518*^9}, {3.9132608700349083`*^9, 
   3.913260872422443*^9}, {3.913260966365172*^9, 3.913261058966448*^9}, {
   3.913261126263302*^9, 3.91326113392013*^9}, {3.913438782913477*^9, 
   3.913438800694722*^9}, {3.913438837000086*^9, 3.913438845577317*^9}, {
   3.913439266316395*^9, 3.9134392790337133`*^9}, {3.913439665854209*^9, 
   3.913439673521583*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"142cef6b-63d0-4b3d-9102-fb4d4114f690"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"proof", ",", " ", 
    RowBox[{
     RowBox[{
     "that", " ", "the", " ", "expression", " ", "for", " ", "fspheroidal"}], 
     " ", "==", " ", 
     RowBox[{"0", " ", "corresponds", " ", "to", " ", "eq", " ", 
      RowBox[{"(", "36", ")"}]}]}], ",", " ", 
    RowBox[{
    "since", " ", "the", " ", "expression", " ", "in", " ", "the", " ", 
     "paper", " ", "uses", " ", "BesselJs", " ", "with", " ", "half", " ", 
     "integer", " ", "index"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"reg6$inv", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"Pi", "/", "2"}], "]"}], "/", 
          SqrtBox[
           RowBox[{"kl", " ", "R"}]]}], 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "n"}], ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"Pi", "/", "2"}], "]"}], "/", 
          SqrtBox[
           RowBox[{"kl", " ", "R"}]]}], 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "2"], "+", "n"}], ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"Pi", "/", "2"}], "]"}], "/", 
          SqrtBox[
           RowBox[{"kt", " ", "R"}]]}], 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "2"], "+", "n"}], ",", 
           RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"Pi", "/", "2"}], "]"}], "/", 
          SqrtBox[
           RowBox[{"kt", " ", "R"}]]}], "1", 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "n"}], ",", 
           RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"Pi", "/", "2"}], "]"}], "/", 
          SqrtBox[
           RowBox[{"kt", " ", "R"}]]}], 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "n"}], ",", 
           RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"Pi", "/", "2"}], "]"}], "/", 
          SqrtBox[
           RowBox[{"kl", " ", "R"}]]}], 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "n"}], ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"Pi", "/", "2"}], "]"}], "/", 
          SqrtBox[
           RowBox[{"kl", " ", "R"}]]}], 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "2"]}], "+", "n"}], ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"2", "+", "n"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"Pi", "/", "2"}], "]"}], "/", 
          SqrtBox[
           RowBox[{"kl", " ", "R"}]]}], 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            FractionBox["5", "2"], "+", "n"}], ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}]}]}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fspheroidal$temp", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"fspheroidal", "//.", "reg6$inv"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"kl", " ", "R"}], ">", "0"}], ",", 
          RowBox[{
           RowBox[{"kt", " ", "R"}], ">", "0"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"fspheroidal$temp1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", "fspheroidal$temp", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi", " ", "R", " ", "\[Lambda]1"}], ")"}]}], 
       RowBox[{"Sqrt", "[", 
        RowBox[{"kl", " ", "kt", " ", 
         RowBox[{"R", "^", "2"}]}], "]"}]}], "//", "Simplify"}]}], ";"}], 
   "\n", " ", 
   RowBox[{
    RowBox[{"fspheroidal$temp2", "=", " ", 
     RowBox[{"fspheroidal$temp1", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"kt", " ", "R"}], "->", "Rt"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"kt", "^", "2"}], " ", 
          RowBox[{"R", "^", "2"}]}], "->", 
         RowBox[{"Rt", "^", "2"}]}], ",", 
        RowBox[{
         RowBox[{"kl", " ", "R"}], "->", "Rl"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"kl", "^", "2"}], " ", 
          RowBox[{"R", "^", "2"}]}], "->", 
         RowBox[{"Rl", "^", "2"}]}]}], "}"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"R", " ", "fspheroidal$temp2"}], "]"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"kt", " ", "R"}], "->", "Rt"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"kt", "^", "2"}], " ", 
          RowBox[{"R", "^", "2"}]}], "->", 
         RowBox[{"Rt", "^", "2"}]}], ",", 
        RowBox[{
         RowBox[{"kl", " ", "R"}], "->", "Rl"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"kl", "^", "2"}], " ", 
          RowBox[{"R", "^", "2"}]}], "->", 
         RowBox[{"Rl", "^", "2"}]}]}], "}"}]}], "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"This", " ", "proves"}], ",", " ", 
     RowBox[{
      RowBox[{
      "that", " ", "the", " ", "expression", " ", "for", " ", "fspheroidal"}],
       " ", "=", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"!", " ", 
        RowBox[{"0", " ", "corresponds", " ", "to", " ", "eq", " ", 
         RowBox[{"(", "36", ")"}], " ", "as", " ", "presented", " ", "in", 
         " ", "draft", " ", "of", " ", "Jan", " ", "5", "th", " ", "2024"}]}],
        ":", "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"4", " ", "Rl", " ", 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "2"], "+", "n"}], ",", "Rl"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "n", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              SuperscriptBox["n", "3"], "-", 
              SuperscriptBox["Rt", "2"]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n", "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", "Rt", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "\[Lambda]1"], 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "n"}], ",", "Rl"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
               SuperscriptBox["Rt", "2"], " ", "\[Lambda]1"}], "-", 
              RowBox[{
               SuperscriptBox["Rl", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["n", "2"]}], "-", 
                 SuperscriptBox["Rt", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
           RowBox[{"2", " ", "Rt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "n", " ", "\[Lambda]1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"], " ", "\[Lambda]1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "3"], " ", "\[Lambda]1"}], "-", 
              RowBox[{
               SuperscriptBox["Rl", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
          ")"}]}]}]}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.913439935425592*^9, 3.913439940713838*^9}, {
  3.913440156713776*^9, 3.91344022742803*^9}, {3.913440333525793*^9, 
  3.913440474774392*^9}, {3.914467425631934*^9, 3.9144674810469646`*^9}, {
  3.91446766579309*^9, 3.914467669732806*^9}, {3.914467845164557*^9, 
  3.914467924283183*^9}, {3.914469023531116*^9, 3.914469099817265*^9}, {
  3.91446915404652*^9, 3.91446916252715*^9}, {3.916891139628805*^9, 
  3.91689114050462*^9}, {3.917499172431354*^9, 3.917499198536504*^9}, {
  3.917499271807149*^9, 3.917499274470767*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"121406cb-026d-4137-a6cf-fc34b3dad5a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "compute", " ", "asymptotic", " ", "zeros", " ", "of", " ", "fspher"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"reg8", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"kl", " ", "R"}], ")"}]}], 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"kl", " ", "R"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", "1"}], ")"}], 
            RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"kl", " ", "R"}], ")"}]}], 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"kl", " ", "R"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}], 
            RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"kt", " ", "R"}], ")"}]}], 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"kt", " ", "R"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", "1"}], ")"}], 
            RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"kt", " ", "R"}], ")"}]}], 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"kt", " ", "R"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}], 
            RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"kl", " ", "R"}], ")"}]}], 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"kl", " ", "R"}], "-", 
           RowBox[{
            RowBox[{"(", "n", ")"}], 
            RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"n", "+", "2"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"kl", " ", "R"}], ")"}]}], 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"kl", " ", "R"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", "3"}], ")"}], 
            RowBox[{"Pi", "/", "2"}]}]}], "]"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lead$coeff$fspher$temp", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"fspheroidal", ",", 
       RowBox[{"R", "^", "4"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"leading", " ", "order", " ", "is", " ", 
     RowBox[{"R", "^", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lead$coeff$fspher", "=", 
     RowBox[{"lead$coeff$fspher$temp", "//.", "reg8"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"fspher$asympt$zeros$temp", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Reduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"lead$coeff$fspher", "/.", 
              RowBox[{"kl", "->", 
               RowBox[{"\[Omega]", "/", "cl"}]}]}], "/.", 
             RowBox[{"kt", "->", 
              RowBox[{"\[Omega]", "/", "ct"}]}]}], ")"}], "==", "0"}], ",", 
          "\[Omega]"}], "]"}], ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cl", ">", "0"}], ",", 
           RowBox[{"ct", ">", "0"}], ",", 
           RowBox[{"R", ">", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], ">", 
            "0"}], ",", 
           RowBox[{"n", "\[Element]", "Integers"}], ",", 
           RowBox[{"\[Omega]", ">", "0"}]}], "}"}]}]}], "]"}], "/.", 
      RowBox[{
       TemplateBox[{"1"},
        "C"], "->", "k"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Omega]spherlk", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"fspher$asympt$zeros$temp", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "\[Omega]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"\[Omega]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"cl", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"4", " ", "k"}], "-", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"2", " ", "R"}]]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Omega]sphertk", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"fspher$asympt$zeros$temp", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "\[Omega]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"\[Omega]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ct", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"4", " ", "k"}], "-", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"2", " ", "R"}]]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "direct", " ", "proof", " ", "of", " ", "zeros", " ", "primarily", " ", 
     RowBox[{"longitudinal", ":"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"lead$coeff$fspher", "/.", 
         RowBox[{"kl", "->", 
          RowBox[{"\[Omega]", "/", "cl"}]}]}], "/.", 
        RowBox[{"kt", "->", 
         RowBox[{"\[Omega]", "/", "ct"}]}]}], "/.", "\[Omega]spherlk"}], ",", 
      
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cl", ">", "0"}], ",", 
         RowBox[{"ct", ">", "0"}], ",", 
         RowBox[{"R", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], ">", "0"}], 
         ",", 
         RowBox[{"n", "\[Element]", "Integers"}], ",", 
         RowBox[{"k", "\[Element]", "Integers"}], ",", 
         RowBox[{"\[Omega]", ">", "0"}]}], "}"}]}]}], "]"}], ";"}], "\n", 
   RowBox[{"(*", "0", "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "direct", " ", "proof", " ", "of", " ", "zeros", " ", "primarily", " ", 
     RowBox[{"transverse", ":"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"lead$coeff$fspher", "/.", 
         RowBox[{"kl", "->", 
          RowBox[{"\[Omega]", "/", "cl"}]}]}], "/.", 
        RowBox[{"kt", "->", 
         RowBox[{"\[Omega]", "/", "ct"}]}]}], "/.", "\[Omega]sphertk"}], ",", 
      
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cl", ">", "0"}], ",", 
         RowBox[{"ct", ">", "0"}], ",", 
         RowBox[{"R", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], ">", "0"}], 
         ",", 
         RowBox[{"n", "\[Element]", "Integers"}], ",", 
         RowBox[{"k", "\[Element]", "Integers"}], ",", 
         RowBox[{"\[Omega]", ">", "0"}]}], "}"}]}]}], "]"}], ";"}], "\n", 
   RowBox[{"(*", "0", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.91430284529709*^9, 3.914302914960828*^9}, {
   3.914302987728806*^9, 3.914303010767584*^9}, {3.914303080925418*^9, 
   3.9143032112665443`*^9}, {3.914303242440012*^9, 3.914303262456607*^9}, {
   3.9143041781744337`*^9, 3.914304237849174*^9}, 3.914304342010942*^9, {
   3.914467327666222*^9, 3.914467347041025*^9}, {3.915523623688424*^9, 
   3.915523630481021*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"981c3540-e101-4be5-9b1b-5cc4bfe0ea91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "express", " ", "\[Gamma]dissviscspher", " ", "in", " ", "terms", " ", 
    "of", " ", "auxiliary", " ", "functions", " ", "in", " ", "longitudinal", 
    " ", "and", " ", "transverse", " ", "parts"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"fspheroidalcomplex$alternative", "=", 
     RowBox[{"Simplify", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"fspheroidal$temp2", "/.", 
            RowBox[{"\[Lambda]1", "->", 
             RowBox[{"\[Lambda]1", "+", 
              RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]1"}]}]}]}], "/.", 
           RowBox[{"\[Lambda]2", "->", 
            RowBox[{"\[Lambda]2", "+", 
             RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]2"}]}]}]}], "//.", 
          RowBox[{"Rt", "->", 
           RowBox[{"R", " ", "kt"}]}]}], "//.", 
         RowBox[{"Rl", "->", 
          RowBox[{"R", " ", "kl"}]}]}], "//.", 
        RowBox[{"kl", "->", " ", 
         RowBox[{"\[Omega]", " ", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"cl", "^", "2"}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"\[Omega]", "/", "\[Rho]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}]}]}], 
           "]"}]}]}]}], "//.", 
       RowBox[{"kt", "->", " ", 
        RowBox[{"\[Omega]", " ", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"ct", "^", "2"}], "+", 
           RowBox[{"I", " ", "\[Omega]", " ", 
            RowBox[{"\[Eta]1", "/", "\[Rho]"}]}]}], "]"}]}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]dissviscspher$alternative$temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{"I", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    "fspheroidalcomplex$alternative", ",", "\[Eta]1"}], "]"}],
                     "/.", 
                    RowBox[{"\[Eta]1", "->", "0"}]}], "/.", 
                    RowBox[{"\[Eta]2", "->", "0"}]}], ")"}]}], "+", 
                   RowBox[{"\[Eta]2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    "fspheroidalcomplex$alternative", ",", "\[Eta]2"}], "]"}],
                     "/.", 
                    RowBox[{"\[Eta]1", "->", "0"}]}], "/.", 
                    RowBox[{"\[Eta]2", "->", "0"}]}], ")"}]}]}], ")"}], "/", 
                 RowBox[{"(", " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    "fspheroidalcomplex$alternative", ",", "\[Omega]"}], 
                    "]"}], "/.", 
                    RowBox[{"\[Eta]1", "->", "0"}]}], "/.", 
                   RowBox[{"\[Eta]2", "->", "0"}]}], ")"}]}]}], ",", 
               RowBox[{"Assumptions", "->", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cl", ">", "0"}], ",", 
                  RowBox[{"ct", ">", "0"}]}], "}"}]}]}], "]"}], "//.", 
             RowBox[{
              RowBox[{
               RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], "->", 
              RowBox[{"\[Rho]", " ", 
               RowBox[{"cl", "^", "2"}]}]}]}], "//.", 
            RowBox[{"\[Lambda]1", "->", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"ct", "^", "2"}]}]}]}], "//.", 
           RowBox[{
            RowBox[{"R", " ", 
             RowBox[{"\[Omega]", "/", "cl"}]}], "->", "Rl"}]}], "//.", 
          RowBox[{
           RowBox[{"R", " ", 
            RowBox[{"\[Omega]", "/", "ct"}]}], "->", "Rt"}]}], "/.", 
         RowBox[{
          RowBox[{
           SuperscriptBox["R", "4"], " ", 
           SuperscriptBox["\[Omega]", "4"]}], "->", 
          RowBox[{
           SuperscriptBox["Rt", "4"], " ", 
           SuperscriptBox["ct", "4"]}]}]}], "/.", 
        RowBox[{
         RowBox[{
          SuperscriptBox["R", "3"], " ", 
          SuperscriptBox["\[Omega]", "3"]}], "->", 
         RowBox[{
          SuperscriptBox["Rt", "3"], " ", 
          SuperscriptBox["ct", "3"]}]}]}], "/.", 
       RowBox[{
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "->", 
        RowBox[{
         SuperscriptBox["Rt", "2"], " ", 
         SuperscriptBox["ct", "2"]}]}]}], "/.", 
      RowBox[{
       RowBox[{"R", " ", "\[Omega]"}], "->", 
       RowBox[{"Rt", " ", "ct"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Gamma]dissviscspher$alternative$temp2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]dissviscspher$alternative$temp", "//.", 
             RowBox[{
              RowBox[{
               RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], "->", 
              RowBox[{"\[Rho]", " ", 
               RowBox[{"cl", "^", "2"}]}]}]}], "//.", 
            RowBox[{"\[Lambda]1", "->", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"ct", "^", "2"}]}]}]}], "//.", 
           RowBox[{
            RowBox[{"R", " ", 
             RowBox[{"\[Omega]", "/", "cl"}]}], "->", "Rl"}]}], "//.", 
          RowBox[{
           RowBox[{"R", " ", 
            RowBox[{"\[Omega]", "/", "ct"}]}], "->", "Rt"}]}], "//.", 
         RowBox[{
          RowBox[{
           SuperscriptBox["R", "4"], " ", 
           SuperscriptBox["\[Omega]", "4"]}], "->", 
          RowBox[{
           SuperscriptBox["Rt", "4"], " ", 
           SuperscriptBox["ct", "4"]}]}]}], "//.", 
        RowBox[{
         RowBox[{
          SuperscriptBox["R", "3"], " ", 
          SuperscriptBox["\[Omega]", "3"]}], "->", 
         RowBox[{
          SuperscriptBox["Rt", "3"], " ", 
          SuperscriptBox["ct", "3"]}]}]}], "//.", 
       RowBox[{
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "->", 
        RowBox[{
         SuperscriptBox["Rt", "2"], " ", 
         SuperscriptBox["ct", "2"]}]}]}], "//.", 
      RowBox[{
       RowBox[{"R", " ", "\[Omega]"}], "->", 
       RowBox[{"Rt", " ", "ct"}]}]}]}], ";"}], "\n", 
   RowBox[{"\[Gamma]dissviscspher$alternative$temp3", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", 
             SuperscriptBox["cl", "2"], "  ", 
             RowBox[{"\[Rho]", "/", 
              RowBox[{"\[Omega]", "^", "2"}]}]}], ")"}], " ", 
           RowBox[{"Simplify", "[", 
            RowBox[{"\[Gamma]dissviscspher$alternative$temp2", ",", 
             RowBox[{"Assumptions", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"cl", ">", "0"}], ",", 
                RowBox[{"ct", ">", "0"}]}], "}"}]}]}], "]"}]}], "//.", 
          RowBox[{
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            SuperscriptBox["\[Omega]", "4"]}], "->", 
           RowBox[{
            SuperscriptBox["Rt", "4"], " ", 
            SuperscriptBox["ct", "4"]}]}]}], "//.", 
         RowBox[{
          RowBox[{
           SuperscriptBox["R", "3"], " ", 
           SuperscriptBox["\[Omega]", "3"]}], "->", 
          RowBox[{
           SuperscriptBox["Rt", "3"], " ", 
           SuperscriptBox["ct", "3"]}]}]}], "//.", 
        RowBox[{
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "->", 
         RowBox[{
          SuperscriptBox["Rt", "2"], " ", 
          SuperscriptBox["ct", "2"]}]}]}], "//.", 
       RowBox[{
        RowBox[{"R", " ", "\[Omega]"}], "->", 
        RowBox[{"Rt", " ", "ct"}]}]}], "//.", 
      RowBox[{"ct", "->", 
       RowBox[{"\[Nu]", " ", "cl"}]}]}], "]"}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeff$spher$\[Eta]12", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "Numerator", "@", "\[Gamma]dissviscspher$alternative$temp3"}], "//.", 
         RowBox[{"\[Eta]2", "->", 
          RowBox[{"\[Eta]12", "-", 
           RowBox[{"2", "\[Eta]1"}]}]}]}], ",", "\[Eta]12"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeff$spher$\[Eta]1", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "Numerator", "@", "\[Gamma]dissviscspher$alternative$temp3"}], "//.", 
         RowBox[{"\[Eta]2", "->", 
          RowBox[{"\[Eta]12", "-", 
           RowBox[{"2", "\[Eta]1"}]}]}]}], ",", "\[Eta]1"}], "]"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Denom\[Gamma]dissviscspher", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Denominator", "@", "\[Gamma]dissviscspher$alternative$temp3"}],
       "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Proof", " ", "of", " ", "validity", " ", "of", " ", "extraction", " ", 
     "process", " ", "by", " ", "direct", " ", 
     RowBox[{"comparison", ":"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Numerator", "@", "\[Gamma]dissviscspher$alternative$temp3"}], 
      "-", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"coeff$spher$\[Eta]12", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}]}], "+", " ", 
        RowBox[{"coeff$spher$\[Eta]1", " ", "\[Eta]1"}]}], ")"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "0", "*)"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Psi]1", "=", 
     RowBox[{"FullSimplify", "[", "coeff$spher$\[Eta]12", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Psi]2", "=", 
     RowBox[{"FullSimplify", "[", "coeff$spher$\[Eta]1", "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.914304376752675*^9, 3.914304379032345*^9}, {
   3.914304489716663*^9, 3.9143044942315083`*^9}, {3.914304576243585*^9, 
   3.914304605847827*^9}, 3.916891262409012*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"e6d552ca-4e31-499d-a5da-3d123cb813e6"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Eta]2", " ", 
       SuperscriptBox["\[Nu]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{
            RowBox[{
             FractionBox["3", "2"], "+", "n"}], ",", "Rl"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "n", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               SuperscriptBox["n", "3"], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", "Rt", " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"Rt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "n"}], ",", "Rl"}], "]"}], "-", 
            
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["3", "2"], "+", "n"}], ",", "Rl"}], "]"}]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Rt", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "n"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "-", 
            
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n", "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", "Rt", " ", "\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "n", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               SuperscriptBox["n", "3"], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", "Rt", " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "n"}], ",", "Rl"}], "]"}], "-", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["5", "2"], "+", "n"}], ",", "Rl"}], "]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Eta]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[Nu]", "3"], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{
            RowBox[{
             FractionBox["3", "2"], "+", "n"}], ",", "Rl"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "n", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               SuperscriptBox["n", "3"], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", "Rt", " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "n"}], ",", "Rl"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Rt", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "n"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "-", 
            
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n", "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", "Rt", " ", 
          SuperscriptBox["\[Nu]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "n"}], ",", "Rl"}], "]"}], "-", 
            
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["3", "2"], "+", "n"}], ",", "Rl"}], "]"}]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Rt", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "n"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "-", 
            
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n", "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"8", " ", "Rt", " ", 
          SuperscriptBox["\[Nu]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "n", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               SuperscriptBox["n", "3"], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", "Rt", " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "n"}], ",", "Rl"}], "]"}], "-", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["5", "2"], "+", "n"}], ",", "Rl"}], "]"}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", "Rt", " ", "\[Nu]", " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{
            RowBox[{
             FractionBox["3", "2"], "+", "n"}], ",", "Rl"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "Rt", " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "n", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               SuperscriptBox["n", "3"], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"BesselJ", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], "+", "n"}], ",", "Rt"}], "]"}], 
               "-", 
               RowBox[{"BesselJ", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", "Rt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"BesselJ", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}], "-", 
               
               RowBox[{"BesselJ", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox["5", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"BesselJ", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "n"}], ",", "Rl"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", "Rt", " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
            
            RowBox[{"2", " ", 
             SuperscriptBox["Rt", "3"], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
            
            RowBox[{
             SuperscriptBox["Rt", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "n"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               SuperscriptBox["Rt", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"BesselJ", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], "+", "n"}], ",", "Rt"}], "]"}], 
               "-", 
               RowBox[{"BesselJ", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], 
              ")"}]}], "-", 
            RowBox[{"8", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "-", 
            
            RowBox[{"4", " ", 
             SuperscriptBox["Rt", "2"], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "-", 
            
            RowBox[{"4", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", "Rt", " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["5", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
            
            RowBox[{"2", " ", 
             SuperscriptBox["Rt", "3"], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{
                FractionBox["5", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Nu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "\[Nu]", " ", 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "2"], "+", "n"}], ",", "Rl"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "n", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              SuperscriptBox["n", "3"], "-", 
              SuperscriptBox["Rt", "2"]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n", "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", "Rt", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"Rt", " ", "\[Nu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"BesselJ", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "n"}], ",", "Rl"}], "]"}], "-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{
             RowBox[{
              FractionBox["3", "2"], "+", "n"}], ",", "Rl"}], "]"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Rt", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "n"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              SuperscriptBox["Rt", "2"]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "n", "+", 
                 SuperscriptBox["n", "2"]}], ")"}]}], "-", 
              SuperscriptBox["Rt", "2"]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
          ")"}]}], "-", 
        RowBox[{"4", " ", "Rt", " ", 
         SuperscriptBox["\[Nu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "n", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              SuperscriptBox["n", "3"], "+", 
              SuperscriptBox["Rt", "2"]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n", "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", "Rt", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"BesselJ", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], "+", "n"}], ",", "Rl"}], "]"}], "-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{
             RowBox[{
              FractionBox["5", "2"], "+", "n"}], ",", "Rl"}], "]"}]}], 
          ")"}]}], "-", 
        RowBox[{"4", " ", "Rt", " ", "\[Nu]", " ", 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "2"], "+", "n"}], ",", "Rl"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "Rt", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "n", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              SuperscriptBox["n", "3"], "-", 
              SuperscriptBox["Rt", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"BesselJ", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "n"}], ",", "Rt"}], "]"}], 
              "-", 
              RowBox[{"BesselJ", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n", "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n", "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", "Rt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"BesselJ", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}], "-", 
              RowBox[{"BesselJ", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["5", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "n"}], ",", "Rl"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["Rt", "3"], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
           RowBox[{"4", " ", "Rt", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "n"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              SuperscriptBox["Rt", "2"]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["Rt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "n"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              SuperscriptBox["Rt", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"BesselJ", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "n"}], ",", "Rt"}], "]"}], 
              "-", 
              RowBox[{"BesselJ", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], 
             ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["Rt", "2"], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "n", "+", 
                 SuperscriptBox["n", "2"]}], ")"}]}], "-", 
              SuperscriptBox["Rt", "2"]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{
              RowBox[{
               FractionBox["3", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], "-", 
           RowBox[{"2", " ", "Rt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "n", "+", 
                 SuperscriptBox["n", "2"]}], ")"}]}], "+", 
              SuperscriptBox["Rt", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"BesselJ", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], "+", "n"}], ",", "Rt"}], "]"}], "-", 
              RowBox[{"BesselJ", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["5", "2"], "+", "n"}], ",", "Rt"}], "]"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9186209386621428`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"39311286-7fbc-495a-b904-575db599e94d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915774000220091*^9, 3.915774003203265*^9}, 
   3.9168912147112226`*^9},ExpressionUUID->"5b0d58a1-4858-465d-b1b5-\
dc61596d9455"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Psi]1", "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{"\[Psi]2", "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{"Denom\[Gamma]dissviscspher", "//", "TraditionalForm"}]}], "Input",
 CellChangeTimes->{{3.9168914164136753`*^9, 3.916891423362018*^9}, {
  3.9168917146584272`*^9, 3.916891751786069*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"c6075df4-89de-4b86-86fc-40bca00a49c2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Nu]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", "n", "-", "2"}], ")"}], " ", 
      SuperscriptBox["Rt", "2"], " ", 
      TemplateBox[{
        RowBox[{"n", "+", 
          FractionBox["5", "2"]}], "Rl"},
       "BesselJ"], " ", 
      TemplateBox[{
        RowBox[{"n", "+", 
          FractionBox["3", "2"]}], "Rt"},
       "BesselJ"]}], "+", 
     RowBox[{"4", " ", "\[Nu]", " ", "Rt", " ", 
      TemplateBox[{
        RowBox[{"n", "+", 
          FractionBox["1", "2"]}], "Rl"},
       "BesselJ"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "+", "2"}], ")"}], " ", 
                SuperscriptBox["n", "2"]}], ")"}]}], "+", "n", "+", 
             SuperscriptBox["Rt", "2"], "+", "2"}], ")"}], " ", 
           TemplateBox[{
             RowBox[{"n", "+", 
               FractionBox["1", "2"]}], "Rt"},
            "BesselJ"]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", "n", "-", "2"}], ")"}], " ", "Rt", 
         " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["3", "2"]}], "Rt"},
          "BesselJ"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "Rt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", "3"}], ")"}], " ", 
          SuperscriptBox["n", "2"]}]}], "+", 
        SuperscriptBox["Rt", "2"], "+", "8"}], ")"}], " ", 
      TemplateBox[{
        RowBox[{"n", "+", 
          FractionBox["3", "2"]}], "Rl"},
       "BesselJ"], " ", 
      TemplateBox[{
        RowBox[{"n", "+", 
          FractionBox["3", "2"]}], "Rt"},
       "BesselJ"]}], "+", 
     RowBox[{"Rt", " ", 
      TemplateBox[{
        RowBox[{"n", "-", 
          FractionBox["1", "2"]}], "Rl"},
       "BesselJ"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Rt", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"]}]}], "+", 
           RowBox[{"2", " ", "n"}], "+", 
           SuperscriptBox["Rt", "2"], "+", "2"}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["1", "2"]}], "Rt"},
          "BesselJ"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Rt", "2"], "-", 
           RowBox[{"2", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", "n", "-", "2"}], ")"}]}]}], 
          ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["3", "2"]}], "Rt"},
          "BesselJ"]}]}], ")"}]}], "+", 
     RowBox[{
      TemplateBox[{
        RowBox[{"n", "+", 
          FractionBox["1", "2"]}], "Rt"},
       "BesselJ"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Nu]", " ", "Rt", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "+", "2"}], ")"}], " ", 
              SuperscriptBox["n", "2"]}], ")"}]}], "+", "n", "+", 
           SuperscriptBox["Rt", "2"], "+", "2"}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["5", "2"]}], "Rl"},
          "BesselJ"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "n"}], "-", "1"}], ")"}]}], "-", "5"}], 
             ")"}], " ", 
            SuperscriptBox["Rt", "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"n", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}]}], "-", 
           SuperscriptBox["Rt", "4"]}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["3", "2"]}], "Rl"},
          "BesselJ"]}]}], ")"}]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9168914131541147`*^9, 3.91689142410629*^9}, {
  3.9168917163881607`*^9, 3.91689175283101*^9}},
 CellLabel->
  "Out[130]//TraditionalForm=",ExpressionUUID->"1925b514-160a-4209-87b1-\
1d50369a29cc"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Rt", " ", 
    TemplateBox[{
      RowBox[{"n", "-", 
        FractionBox["1", "2"]}], "Rt"},
     "BesselJ"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Rt", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["Rt", "2"], "+", "2"}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"n", "+", 
           FractionBox["1", "2"]}], "Rl"},
        "BesselJ"]}], "-", 
      RowBox[{"4", " ", "\[Nu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}], " ", 
            SuperscriptBox["n", "2"]}], ")"}]}], "+", "n", "+", 
         SuperscriptBox["Rt", "2"], "+", "2"}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"n", "+", 
           FractionBox["3", "2"]}], "Rl"},
        "BesselJ"]}]}], ")"}]}], "+", 
   RowBox[{
    TemplateBox[{
      RowBox[{"n", "+", 
        FractionBox["1", "2"]}], "Rl"},
     "BesselJ"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "+", "n", "-", "6"}], ")"}]}], 
            "-", "6"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n"}], "+", "1"}], ")"}], " ", 
          SuperscriptBox["Rt", "2"]}], "-", 
         SuperscriptBox["Rt", "4"]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"n", "+", 
           FractionBox["3", "2"]}], "Rt"},
        "BesselJ"]}], "-", 
      RowBox[{"4", " ", "Rt", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}], "2"]}], "+", 
         SuperscriptBox["Rt", "2"]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"n", "+", 
           FractionBox["5", "2"]}], "Rt"},
        "BesselJ"]}]}], ")"}]}], "+", 
   RowBox[{"4", " ", "\[Nu]", " ", "Rt", " ", 
    TemplateBox[{
      RowBox[{"n", "+", 
        FractionBox["3", "2"]}], "Rl"},
     "BesselJ"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["Rt", "2"], "-", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"n", "+", "3"}], ")"}]}], "+", "8"}], ")"}]}]}], ")"}], 
       " ", 
       TemplateBox[{
         RowBox[{"n", "+", 
           FractionBox["3", "2"]}], "Rt"},
        "BesselJ"]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}], " ", "Rt", " ", 
       TemplateBox[{
         RowBox[{"n", "+", 
           FractionBox["5", "2"]}], "Rt"},
        "BesselJ"]}]}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9168914131541147`*^9, 3.91689142410629*^9}, {
  3.9168917163881607`*^9, 3.916891752858704*^9}},
 CellLabel->
  "Out[131]//TraditionalForm=",ExpressionUUID->"70175b2c-537a-43da-b4fa-\
f4ea5a1692a0"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Nu]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["\[Nu]", "2"], " ", "Rt", " ", 
      RowBox[{"(", 
       RowBox[{
        TemplateBox[{
          RowBox[{"n", "+", 
            FractionBox["1", "2"]}], "Rl"},
         "BesselJ"], "-", 
        TemplateBox[{
          RowBox[{"n", "+", 
            FractionBox["5", "2"]}], "Rl"},
         "BesselJ"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "+", "2"}], ")"}], " ", 
              SuperscriptBox["n", "2"]}], ")"}]}], "+", "n", "+", 
           SuperscriptBox["Rt", "2"], "+", "2"}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["1", "2"]}], "Rt"},
          "BesselJ"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", "n", "-", "2"}], ")"}], " ", "Rt", 
         " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["3", "2"]}], "Rt"},
          "BesselJ"]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", "\[Nu]", " ", 
      TemplateBox[{
        RowBox[{"n", "+", 
          FractionBox["3", "2"]}], "Rl"},
       "BesselJ"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"n", "+", "2"}], ")"}]}], "-", "1"}], ")"}]}], "-", 
           SuperscriptBox["Rt", "2"], "-", "2"}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["1", "2"]}], "Rt"},
          "BesselJ"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", "n", "-", "2"}], ")"}], " ", "Rt", 
         " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["3", "2"]}], "Rt"},
          "BesselJ"]}]}], ")"}]}], "+", 
     RowBox[{"\[Nu]", " ", "Rt", " ", 
      RowBox[{"(", 
       RowBox[{
        TemplateBox[{
          RowBox[{"n", "-", 
            FractionBox["1", "2"]}], "Rl"},
         "BesselJ"], "-", 
        TemplateBox[{
          RowBox[{"n", "+", 
            FractionBox["3", "2"]}], "Rl"},
         "BesselJ"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Rt", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"]}]}], "+", 
           RowBox[{"2", " ", "n"}], "+", 
           SuperscriptBox["Rt", "2"], "+", "2"}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["1", "2"]}], "Rt"},
          "BesselJ"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", "n", "-", "2"}], ")"}]}], "-", 
           SuperscriptBox["Rt", "2"]}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["3", "2"]}], "Rt"},
          "BesselJ"]}]}], ")"}]}], "+", 
     RowBox[{
      TemplateBox[{
        RowBox[{"n", "+", 
          FractionBox["1", "2"]}], "Rl"},
       "BesselJ"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Rt", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}], "+", "n", "-", "5"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "n"}], "+", "5"}], ")"}], " ", 
            SuperscriptBox["Rt", "2"]}]}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["5", "2"]}], "Rt"},
          "BesselJ"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "n"}], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "n"}], "+", "5"}], ")"}], " ", 
            SuperscriptBox["Rt", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "n"}], "+", "5"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"n", "+", "2"}], ")"}]}], "+", "3"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["Rt", "4"]}]}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["3", "2"]}], "Rt"},
          "BesselJ"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "\[Nu]", " ", "Rt", " ", 
      TemplateBox[{
        RowBox[{"n", "+", 
          FractionBox["3", "2"]}], "Rl"},
       "BesselJ"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"n", "+", "2"}], ")"}]}], "-", "1"}], ")"}]}], "-", 
           SuperscriptBox["Rt", "2"], "-", "2"}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "-", 
             FractionBox["1", "2"]}], "Rt"},
          "BesselJ"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Rt", "2"], "-", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"n", "+", "3"}], ")"}]}], "+", "8"}], ")"}]}]}], 
          ")"}], " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["3", "2"]}], "Rt"},
          "BesselJ"]}], "+", 
        RowBox[{"2", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], " ", "Rt", " ", 
         TemplateBox[{
           RowBox[{"n", "+", 
             FractionBox["5", "2"]}], "Rt"},
          "BesselJ"]}]}], ")"}]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9168914131541147`*^9, 3.91689142410629*^9}, {
  3.9168917163881607`*^9, 3.916891752889867*^9}},
 CellLabel->
  "Out[132]//TraditionalForm=",ExpressionUUID->"485f2923-2458-4065-a59b-\
fca67fd7e42e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "compute", " ", "\[Gamma]dissTspher", " ", "for", " ", "given", " ", 
     "n"}], ",", " ", 
    RowBox[{
    "m", " ", "by", " ", "direct", " ", "integration", " ", "of", " ", 
     "expressions", " ", 
     RowBox[{"(", ")"}], " ", "and", " ", 
     RowBox[{"(", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"uspherCt", "[", 
    RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"utot", "[", 
         RowBox[{"m", ",", "n"}], "]"}], "/.", 
        RowBox[{"Al", "->", "1"}]}], "/.", 
       RowBox[{"Bt", "->", "Btspher"}]}], " ", "]"}], "/.", "reg4"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.916891857588316*^9, 3.91689192326626*^9}, {
   3.9168920066915417`*^9, 3.916892025610834*^9}, {3.916892125507728*^9, 
   3.9168921545074244`*^9}, 3.916892404451872*^9, {3.916893046643363*^9, 
   3.916893079140141*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"0923a15a-4cb7-4918-a8a5-96bd49a9f8a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "r"}]], 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]], " ", 
     SuperscriptBox["R", "2"], " ", 
     RowBox[{"LegendreP", "[", 
      RowBox[{"n", ",", "m", ",", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"kl", " ", "r", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ",", 
          RowBox[{"kl", " ", "r"}]}], "]"}]}], "-", 
       RowBox[{"SphericalBesselJ", "[", 
        RowBox[{"n", ",", 
         RowBox[{"kl", " ", "r"}]}], "]"}], "+", 
       RowBox[{"2", " ", "Ct", " ", "n", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kt", " ", "r"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", "Ct", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kt", " ", "r"}]}], "]"}]}], "-", 
       RowBox[{"kl", " ", "r", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kl", " ", "r"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "r"}]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"LegendreP", "[", 
          RowBox[{"n", ",", "m", ",", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m", "-", "n"}], ")"}], " ", 
         RowBox[{"LegendreP", "[", 
          RowBox[{
           RowBox[{"1", "+", "n"}], ",", "m", ",", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ct", " ", "kt", " ", "r", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ",", 
           RowBox[{"kt", " ", "r"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kl", " ", "r"}]}], "]"}]}], "+", 
        RowBox[{"Ct", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SphericalBesselJ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"kt", " ", "r"}]}], "]"}], "-", 
           RowBox[{"kt", " ", "r", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{"1", "+", "n"}], ",", 
              RowBox[{"kt", " ", "r"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
   ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "r"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]], " ", "m", " ", 
     SuperscriptBox["R", "2"], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"LegendreP", "[", 
      RowBox[{"n", ",", "m", ",", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ct", " ", "kt", " ", "r", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ",", 
          RowBox[{"kt", " ", "r"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kl", " ", "r"}]}], "]"}]}], "+", 
       RowBox[{"Ct", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SphericalBesselJ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"kt", " ", "r"}]}], "]"}], "-", 
          RowBox[{"kt", " ", "r", " ", 
           RowBox[{"SphericalBesselJ", "[", 
            RowBox[{
             RowBox[{"1", "+", "n"}], ",", 
             RowBox[{"kt", " ", "r"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.916893062343585*^9, 3.916893080811458*^9}, 
   3.917498995252902*^9, 3.917500890581827*^9, 3.918621011900704*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"0adb3aa2-f7c8-41b9-8184-2f8a255e06a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"uspherCtconj", "[", 
    RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
    "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"uspherCt", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
       "]"}], "]"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\[Phi]", ",", "\[Theta]", ",", "r", ",", "R", ",", "kl", ",", "kt",
            ",", "Ct"}], "}"}], "\[Element]", "Reals"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "m"}], "}"}], "\[Element]", "Integers"}]}], 
       "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.91689250647596*^9, 3.916892679498991*^9}, {
  3.916892715176919*^9, 3.916892728579138*^9}, {3.9168930845301027`*^9, 
  3.916893120757595*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"aac63b5b-6f1e-4802-b81d-6952fcab99a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "r"}]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"LegendreP", "[", 
       RowBox[{"n", ",", "m", ",", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "kl"}], " ", "r", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ",", 
           RowBox[{"kl", " ", "r"}]}], "]"}]}], "+", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kl", " ", "r"}]}], "]"}], "-", 
        RowBox[{"2", " ", "Ct", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kt", " ", "r"}]}], "]"}]}], "+", 
        RowBox[{"kl", " ", "r", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"1", "+", "n"}], ",", 
           RowBox[{"kl", " ", "r"}]}], "]"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "r"}]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"LegendreP", "[", 
          RowBox[{"n", ",", "m", ",", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m", "-", "n"}], ")"}], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"LegendreP", "[", 
          RowBox[{
           RowBox[{"1", "+", "n"}], ",", "m", ",", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kl", " ", "r"}]}], "]"}]}], "+", 
        RowBox[{"Ct", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kt", " ", "r", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ",", 
              RowBox[{"kt", " ", "r"}]}], "]"}]}], "+", 
           RowBox[{"SphericalBesselJ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"kt", " ", "r"}]}], "]"}], "-", 
           RowBox[{"kt", " ", "r", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{"1", "+", "n"}], ",", 
              RowBox[{"kt", " ", "r"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "r"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]], " ", "m", 
      " ", 
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"LegendreP", "[", 
       RowBox[{"n", ",", "m", ",", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kl", " ", "r"}]}], "]"}]}], "+", 
        RowBox[{"Ct", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kt", " ", "r", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ",", 
              RowBox[{"kt", " ", "r"}]}], "]"}]}], "+", 
           RowBox[{"SphericalBesselJ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"kt", " ", "r"}]}], "]"}], "-", 
           RowBox[{"kt", " ", "r", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{"1", "+", "n"}], ",", 
              RowBox[{"kt", " ", "r"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.91689251612467*^9, 3.916892531678977*^9}, {
   3.916892565961877*^9, 3.916892636135927*^9}, 3.916892686405978*^9, 
   3.9168927291549883`*^9, {3.916893109345818*^9, 3.916893121520144*^9}, {
   3.917500885834735*^9, 3.917500894052466*^9}, 3.918621018022655*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"1851e728-eb41-4bb5-a67b-2fb836171783"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"integrand$normalization", "[", 
    RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
    "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"uspherCtconj", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
      "]"}], ".", 
     RowBox[{"uspherCt", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integral$normalization", "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "^", "2"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"integrand$normalization", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "R"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", "Pi"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.916893161627527*^9, 3.916893235102035*^9}, 
   3.916893347948309*^9, {3.9168933848668137`*^9, 3.9168934273959103`*^9}, {
   3.916893459894623*^9, 3.916893462033257*^9}, {3.916893493036557*^9, 
   3.916893558244364*^9}, {3.916893616505814*^9, 3.916893623540361*^9}, {
   3.916893748982452*^9, 3.916893753941188*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"0e605298-a7d0-4f8e-af2d-7c2e87d0b963"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.917498807845242*^9, 3.9174988090301733`*^9}, {
  3.917498973473678*^9, 3.9174989794814157`*^9}, {3.917500955625764*^9, 
  3.917501031313346*^9}},ExpressionUUID->"e2082c1b-05c1-4066-a86b-\
ed5b16fe3967"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9174989717681513`*^9, 
  3.917498971770121*^9}},ExpressionUUID->"a0010d38-d8c1-4789-82c6-\
2c8703fb0293"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"divuspherCt", "[", 
      RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
      "]"}], "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Div", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ul", "[", 
            RowBox[{"m", ",", "n"}], "]"}], "/.", 
           RowBox[{"Al", "->", "1"}]}], "/.", 
          RowBox[{"Bt", "->", "Btspher"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
         "\"\<Spherical\>\""}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{"0", "<", "\[Theta]", "<", "Pi"}], "}"}]}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]], " ", 
       SqrtBox[
        FractionBox["\[Pi]", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"kl", " ", "r"}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", "n"}], ",", 
         RowBox[{"kl", " ", "r"}]}], "]"}], " ", 
       RowBox[{"LegendreP", "[", 
        RowBox[{"n", ",", "m", ",", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], 
      SuperscriptBox["r", "2"]]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.916893790300747*^9, 3.916893790462928*^9}, {
  3.916893838414455*^9, 3.916893885207432*^9}, {3.916893955459882*^9, 
  3.916894066036791*^9}, {3.91749911175338*^9, 3.917499112715144*^9}, {
  3.91749930433882*^9, 3.91749930446528*^9}, {3.9174993708045073`*^9, 
  3.9174993998659897`*^9}, {3.917500206716423*^9, 3.9175002147406273`*^9}, {
  3.917500306974527*^9, 3.917500334896722*^9}, {3.9175004343662767`*^9, 
  3.917500501123124*^9}, {3.9175005324392014`*^9, 3.91750055682697*^9}, {
  3.918621052002425*^9, 
  3.9186210708632317`*^9}},ExpressionUUID->"a7c5f4bb-308c-467a-a4d8-\
6f46b1195e32"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GradspherT", "[", 
    RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{"Grad", "[", 
     RowBox[{
      RowBox[{"divuspherCt", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
      "\"\<Spherical\>\""}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GradspherTconjg", "[", 
    RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
    "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"ConjugateTranspose", "[", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"divuspherCt", "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "\"\<Spherical\>\""}], "]"}], "]"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\[Phi]", ",", "\[Theta]", ",", "r", ",", "R", ",", "kl", ",", "kt",
            ",", "Ct"}], "}"}], "\[Element]", "Reals"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "m"}], "}"}], "\[Element]", "Integers"}], ",", 
        RowBox[{"r", ">", "0"}], ",", 
        RowBox[{"kl", ">", "0"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrandspherT", "[", 
    RowBox[{"r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{"GradspherTconjg", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], "]"}],
     ".", 
    RowBox[{"GradspherT", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammaspherTnum", "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "^", "2"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"integrandspherT", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]", ",", "m", ",", "n"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "R"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", "Pi"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.917500232708563*^9, 3.917500276246418*^9}, {
  3.917500362220955*^9, 3.917500410873907*^9}, {3.917500562171091*^9, 
  3.917500759423616*^9}, {3.9175007929734383`*^9, 3.9175008444100122`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"903ae5e4-a25e-4e9d-9c15-1bd3d153e415"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gammadissTdentemp", "[", 
   RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"ComplexExpand", "@", 
    RowBox[{"integral$normalization", "[", 
     RowBox[{"m", ",", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gammaspherdissT", "[", 
   RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"k", " ", 
   RowBox[{
    RowBox[{"Tv", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Rho]", "  ", "T0", " ", 
      RowBox[{"\[Omega]", "^", "2"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"gammaspherTnum", "[", 
     RowBox[{"m", ",", "n"}], "]"}], "/", 
    RowBox[{"gammadissTdentemp", "[", 
     RowBox[{"m", ",", "n"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.9175011229985237`*^9, 3.917501197012582*^9}, {
  3.9175013415242767`*^9, 3.917501342125433*^9}, {3.91750138858462*^9, 
  3.9175014137137814`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"552a9ec0-ccfa-4534-9084-0766530415f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gammaspherdissT", "[", 
  RowBox[{"0", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.917501357980341*^9, 3.917501360297735*^9}, 
   3.9175014359801073`*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"b1fe763b-bd5f-4197-a858-c8670c8c1dcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"k", " ", 
    SuperscriptBox["kl", "4"], " ", 
    SuperscriptBox["kt", "6"], " ", 
    SuperscriptBox["Tv", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["kl", "2"], " ", 
          SuperscriptBox["R", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["kl", "4"], " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["kl", "6"], " ", 
          SuperscriptBox["R", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"54", "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["kl", "2"], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["kl", "4"], " ", 
          SuperscriptBox["R", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}], "+", 
      RowBox[{"kl", " ", "R", " ", 
       RowBox[{"(", 
        RowBox[{"108", "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["kl", "2"], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["kl", "4"], " ", 
          SuperscriptBox["R", "4"]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", "T0", " ", "\[Rho]", " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "108"}], " ", 
       SuperscriptBox["Ct", "2"], " ", 
       SuperscriptBox["kl", "6"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["kt", "6"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["Ct", "2"], " ", 
       SuperscriptBox["kl", "6"], " ", 
       SuperscriptBox["kt", "2"], " ", 
       SuperscriptBox["R", "2"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["kl", "2"], " ", 
       SuperscriptBox["kt", "6"], " ", 
       SuperscriptBox["R", "2"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["Ct", "2"], " ", 
       SuperscriptBox["kl", "6"], " ", 
       SuperscriptBox["kt", "4"], " ", 
       SuperscriptBox["R", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["kl", "4"], " ", 
       SuperscriptBox["kt", "6"], " ", 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["kl", "6"], " ", 
       SuperscriptBox["kt", "6"], " ", 
       SuperscriptBox["R", "6"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["Ct", "2"], " ", 
       SuperscriptBox["kl", "6"], " ", 
       SuperscriptBox["kt", "6"], " ", 
       SuperscriptBox["R", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["kt", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"27", "-", 
         RowBox[{"45", " ", 
          SuperscriptBox["kl", "2"], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["kl", "4"], " ", 
          SuperscriptBox["R", "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"kl", " ", "R"}], "]"}], "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["Ct", "2"], " ", 
       SuperscriptBox["kl", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["kt", "2"], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["kt", "4"], " ", 
          SuperscriptBox["R", "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"kt", " ", "R"}], "]"}], "2"]}], "+", 
      RowBox[{"72", " ", "Ct", " ", 
       SuperscriptBox["kl", "3"], " ", 
       SuperscriptBox["kt", "4"], " ", "R", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{
          SuperscriptBox["kl", "2"], " ", 
          SuperscriptBox["R", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"kt", " ", "R"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"kl", " ", "R"}], "]"}]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["kt", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"kl", " ", "R"}], "]"}], "2"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["kl", "2"], " ", 
       SuperscriptBox["kt", "6"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"kl", " ", "R"}], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["kl", "4"], " ", 
       SuperscriptBox["kt", "6"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"kl", " ", "R"}], "]"}], "2"]}], "+", 
      RowBox[{"54", " ", "kl", " ", 
       SuperscriptBox["kt", "6"], " ", "R", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["kl", "3"], " ", 
       SuperscriptBox["kt", "6"], " ", 
       SuperscriptBox["R", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}], "+", 
      RowBox[{"216", " ", "Ct", " ", 
       SuperscriptBox["kl", "3"], " ", 
       SuperscriptBox["kt", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"kl", " ", "R"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"kt", " ", "R"}], "]"}]}], "-", 
      RowBox[{"72", " ", "Ct", " ", 
       SuperscriptBox["kl", "5"], " ", 
       SuperscriptBox["kt", "3"], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"kl", " ", "R"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"kt", " ", "R"}], "]"}]}], "-", 
      RowBox[{"72", " ", "Ct", " ", 
       SuperscriptBox["kl", "3"], " ", 
       SuperscriptBox["kt", "5"], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"kl", " ", "R"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"kt", " ", "R"}], "]"}]}], "+", 
      RowBox[{"24", " ", "Ct", " ", 
       SuperscriptBox["kl", "5"], " ", 
       SuperscriptBox["kt", "5"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"kl", " ", "R"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"kt", " ", "R"}], "]"}]}], "-", 
      RowBox[{"108", " ", 
       SuperscriptBox["Ct", "2"], " ", 
       SuperscriptBox["kl", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"kt", " ", "R"}], "]"}], "2"]}], "+", 
      RowBox[{"180", " ", 
       SuperscriptBox["Ct", "2"], " ", 
       SuperscriptBox["kl", "6"], " ", 
       SuperscriptBox["kt", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"kt", " ", "R"}], "]"}], "2"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["Ct", "2"], " ", 
       SuperscriptBox["kl", "6"], " ", 
       SuperscriptBox["kt", "4"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"kt", " ", "R"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["kl", "4"], " ", 
       SuperscriptBox["kt", "3"], " ", "R", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"kl", " ", "R"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"216", " ", "Ct", " ", "kt", " ", "R", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"kt", " ", "R"}], "]"}]}], "+", 
         RowBox[{"kl", " ", 
          SuperscriptBox["kt", "3"], " ", 
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"kl", " ", "R"}], "]"}]}], "+", 
         RowBox[{"72", " ", "Ct", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{
             SuperscriptBox["kt", "2"], " ", 
             SuperscriptBox["R", "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"kt", " ", "R"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["Ct", "2"], " ", 
       SuperscriptBox["kl", "6"], " ", "kt", " ", "R", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "kt", " ", "R"}], "]"}]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["Ct", "2"], " ", 
       SuperscriptBox["kl", "6"], " ", 
       SuperscriptBox["kt", "3"], " ", 
       SuperscriptBox["R", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "kt", " ", "R"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["Ct", "2"], " ", 
       SuperscriptBox["kl", "6"], " ", 
       SuperscriptBox["kt", "5"], " ", 
       SuperscriptBox["R", "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "kt", " ", "R"}], "]"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.917501368476646*^9, 3.917501510008683*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"0caabb86-c6b3-4380-96a0-fc4c946e9913"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"gammaspherdissT", "[", 
      RowBox[{"0", ",", "2"}], "]"}], ",", 
     RowBox[{"Ct", "->", "0"}]}], "]"}], "]"}], "/.", 
  RowBox[{"kl", "->", 
   RowBox[{"\[Omega]", "/", "cl"}]}]}]], "Input",
 CellChangeTimes->{{3.9175015336685743`*^9, 3.917501585120294*^9}, {
  3.9175016499594193`*^9, 3.91750166144528*^9}, {3.917501722746089*^9, 
  3.917501725181467*^9}, {3.917501802795491*^9, 3.917501810354311*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"a319380f-e1a0-4704-898f-2531c9d1347f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"k", " ", 
   SuperscriptBox["Tv", "2"], " ", 
   SuperscriptBox["\[Omega]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["cl", "4"], " ", "T0", " ", "\[Rho]"}]]], "Output",
 CellChangeTimes->{{3.917501548055976*^9, 3.9175015566636467`*^9}, 
   3.917501770165524*^9, 3.9175018580527897`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"9bffeafa-21c9-48c9-b679-27ae9c21c4ec"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.918621126269577*^9, 
  3.9186211451443033`*^9}},ExpressionUUID->"845d5532-be29-41b9-a3f9-\
990486a45bf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]spherdissTTable", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<n=\>\"", ",", 
          RowBox[{"ToString", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<m=\>\"", ",", 
          RowBox[{"ToString", "[", "m", "]"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{"gammaspherdissT", "[", 
           RowBox[{"m", ",", "n"}], "]"}], "]"}], "/.", 
         RowBox[{"kl", "->", 
          RowBox[{"\[Omega]", "/", "cl"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.918621164588502*^9, 3.918621173337758*^9}, {
  3.91862123523041*^9, 3.9186212489339848`*^9}, {3.918621307126132*^9, 
  3.918621398053316*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"36cfec70-f9e8-4e21-b350-3644a11a3a10"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{"\[Gamma]spherdissTTable", ",", 
      RowBox[{"Ct", "->", "0"}]}], "]"}], "//", "FullSimplify"}], "//", 
   "TableForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   InterpretationBox[GridBox[{
      {GridBox[{
         {"\"\<n=1\>\""},
         {"\"\<m=0\>\""},
         {
          FractionBox[
           RowBox[{"k", " ", 
            SuperscriptBox["Tv", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["cl", "4"], " ", "T0", " ", "\[Rho]"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.1]}, 
            Offset[0.2]}}], GridBox[{
         {"\"\<n=1\>\""},
         {"\"\<m=1\>\""},
         {
          FractionBox[
           RowBox[{"k", " ", 
            SuperscriptBox["Tv", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["cl", "4"], " ", "T0", " ", "\[Rho]"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.1]}, 
            Offset[0.2]}}], "\"\<\>\""},
      {GridBox[{
         {"\"\<n=2\>\""},
         {"\"\<m=0\>\""},
         {
          FractionBox[
           RowBox[{"k", " ", 
            SuperscriptBox["Tv", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["cl", "4"], " ", "T0", " ", "\[Rho]"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.1]}, 
            Offset[0.2]}}], GridBox[{
         {"\"\<n=2\>\""},
         {"\"\<m=1\>\""},
         {
          FractionBox[
           RowBox[{"k", " ", 
            SuperscriptBox["Tv", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["cl", "4"], " ", "T0", " ", "\[Rho]"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.1]}, 
            Offset[0.2]}}], GridBox[{
         {"\"\<n=2\>\""},
         {"\"\<m=2\>\""},
         {
          FractionBox[
           RowBox[{"k", " ", 
            SuperscriptBox["Tv", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["cl", "4"], " ", "T0", " ", "\[Rho]"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.1]}, 
            Offset[0.2]}}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    TableForm[{{{
       "n=1", "m=0", (((((
             Rational[
              1, 2] $CellContext`cl^(-4)) $CellContext`k)/$CellContext`T0) \
$CellContext`Tv^2)/$CellContext`\[Rho]) $CellContext`\[Omega]^2}, {
       "n=1", "m=1", (((((
             Rational[
              1, 2] $CellContext`cl^(-4)) $CellContext`k)/$CellContext`T0) \
$CellContext`Tv^2)/$CellContext`\[Rho]) $CellContext`\[Omega]^2}}, {{
       "n=2", "m=0", (((((
             Rational[
              1, 2] $CellContext`cl^(-4)) $CellContext`k)/$CellContext`T0) \
$CellContext`Tv^2)/$CellContext`\[Rho]) $CellContext`\[Omega]^2}, {
       "n=2", "m=1", (((((
             Rational[
              1, 2] $CellContext`cl^(-4)) $CellContext`k)/$CellContext`T0) \
$CellContext`Tv^2)/$CellContext`\[Rho]) $CellContext`\[Omega]^2}, {
       "n=2", "m=2", (((((
             Rational[
              1, 2] $CellContext`cl^(-4)) $CellContext`k)/$CellContext`T0) \
$CellContext`Tv^2)/$CellContext`\[Rho]) $CellContext`\[Omega]^2}}}]], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.918622149550971*^9, {3.918622195194996*^9, 
   3.918622223681032*^9}},ExpressionUUID->"409ce58f-3d83-4a0b-9d07-\
1f7e48a655ea"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.917501588454626*^9, 3.917501591287881*^9}, {
  3.918621135413459*^9, 
  3.918621156853458*^9}},ExpressionUUID->"3b82566f-7e6e-4cdd-b547-\
949b5da88224"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"\[Gamma]spherdissTTable", ",", 
     RowBox[{"Ct", "->", "\[Infinity]"}]}], "]"}], "//", "FullSimplify"}], "//",
   "TableForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   InterpretationBox[GridBox[{
      {GridBox[{
         {"\"\<n=1\>\""},
         {"\"\<m=0\>\""},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.1]}, 
            Offset[0.2]}}], GridBox[{
         {"\"\<n=1\>\""},
         {"\"\<m=1\>\""},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.1]}, 
            Offset[0.2]}}], "\"\<\>\""},
      {GridBox[{
         {"\"\<n=2\>\""},
         {"\"\<m=0\>\""},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.1]}, 
            Offset[0.2]}}], GridBox[{
         {"\"\<n=2\>\""},
         {"\"\<m=1\>\""},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.1]}, 
            Offset[0.2]}}], GridBox[{
         {"\"\<n=2\>\""},
         {"\"\<m=2\>\""},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.1]}, 
            Offset[0.2]}}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    TableForm[{{{"n=1", "m=0", 0}, {"n=1", "m=1", 0}}, {{"n=2", "m=0", 0}, {
       "n=2", "m=1", 0}, {"n=2", "m=2", 0}}}]], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.918622257930051*^9, 
  3.918622275499936*^9}},ExpressionUUID->"3b3250c6-ca89-4e40-b427-\
1d4b8266a177"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerics", "Section",
 CellChangeTimes->{{3.919233934832539*^9, 
  3.919233936722597*^9}},ExpressionUUID->"f1f06875-ea1a-40e7-9615-\
c5f35919f147"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "==="}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "==="}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", " ", "N"}]}]}]}]}]}]}]}]}]}], " ", "U", " ", "M", 
     " ", "E", " ", "R", " ", "I", " ", "C", " ", "A", " ", "L", "    ", "S", 
     " ", "E", " ", "C", " ", "T", " ", "I", " ", "O", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"N", " ", "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
       "--"}], "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "==="}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "==="}], "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9186214583349123`*^9, 3.918621496173585*^9}, {
  3.918621669144022*^9, 
  3.918621669475523*^9}},ExpressionUUID->"32753780-6047-4296-adf3-\
9af40d54b5bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "  ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Numerical", " ", "values", " ", "for", " ", "the", " ", "sample", " ", 
     RowBox[{"(", "Ag", ")"}], "\n", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{"www", ".", "electrical"}], "-", "contacts", "-", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"wiki", ".", "com"}], "/", 
        RowBox[{"index", ".", "php"}]}], "/", "Physical_Properties"}], "_of", 
      "_the", "_Most", "_Important", "_Metals"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"\[Rho]", " ", "=", " ", "10490"}],
    Background->RGBColor[1, 0.85, 0.85]], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Density", " ", 
    RowBox[{"kg", "/", 
     RowBox[{"m", "^", "3"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"\[Alpha]T", " ", "=", 
     RowBox[{"585", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "7"}], ")"}]}]}]}],
    Background->RGBColor[1, 0.85, 0.85]], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Thermal", " ", "volume", " ", "expansion", " ", "coefficient", " ", 
    RowBox[{"1", "/", "K"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"kconst", "=", "429"}],
    Background->RGBColor[1, 0.85, 0.85]], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Thermal", " ", "conductivity", " ", 
    RowBox[{"W", "/", " ", "m"}], " ", "K"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"El", " ", "=", " ", 
     RowBox[{"82", " ", 
      RowBox[{"10", "^", "9"}]}]}],
    Background->RGBColor[1, 0.85, 0.85]], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Elastizit\[ADoubleDot]tsmodul", " ", 
    RowBox[{"N", "/", 
     RowBox[{"m", "^", "2"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"\[Nu]Poisson", " ", "=", " ", 
     RowBox[{"37", "/", "100"}]}],
    Background->RGBColor[1, 0.85, 0.85]], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Poisson", " ", "ratio"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K", "=", " ", 
    RowBox[{"El", "/", 
     RowBox[{"(", 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "\[Nu]Poisson"}]}], ")"}]}], ")"}]}]}], ";"}], 
  RowBox[{"(*", "Kompressionsmodul", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cl", "=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"El", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Nu]Poisson"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[Rho]", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Nu]Poisson"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "\[Nu]Poisson"}]}], ")"}]}], ")"}]}]}], "]"}]}], 
   ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Sound", " ", "speed"}], ",", " ", 
    RowBox[{"longitudinal", " ", 
     RowBox[{"m", "/", "s"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ct", " ", "=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"El", "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[Rho]", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Nu]Poisson"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Sound", " ", "speed"}], ",", " ", 
    RowBox[{"transverse", " ", 
     RowBox[{"m", "/", "s"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]1", " ", "=", " ", 
    RowBox[{"El", "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Nu]Poisson"}], ")"}]}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"1.", " ", "Lame", " ", "Module"}], " ", "=", " ", 
    RowBox[{"\[Mu]", " ", "in", " ", "Landau"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]2", " ", "=", " ", 
    RowBox[{"El", " ", 
     RowBox[{"\[Nu]Poisson", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Nu]Poisson"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "\[Nu]Poisson"}]}], ")"}]}], ")"}]}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2.", " ", "Lame", " ", "Module"}], " ", "=", " ", 
    RowBox[{"\[Lambda]", " ", "in", " ", "Landau"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"\[Eta]1", " ", "=", " ", 
     RowBox[{"1", "/", "100"}]}],
    Background->RGBColor[1, 0.85, 0.85]], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"1.", " ", "viscosity", " ", "coeffient", " ", 
     RowBox[{"kg", "/", "m"}], " ", "s"}], ",", " ", 
    "Sch\[ADoubleDot]tzwert"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"\[Eta]2", " ", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"\[Eta]1", "/", "3"}]}], ")"}]}],
    Background->RGBColor[1, 0.85, 0.85]], ";"}], 
  RowBox[{"(*", 
   RowBox[{"1", "/", "10"}], "*)"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2", " ", "viscosity", " ", "coeffient"}], ",", " ", 
    RowBox[{
     RowBox[{"kg", "/", "m"}], " ", "s"}], ",", " ", 
    "Sch\[ADoubleDot]tzwert"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"R", " ", "=", 
     RowBox[{"100", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "9"}], ")"}]}]}]}],
    Background->RGBColor[1, 0.85, 0.85]], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Radius", " ", "of", " ", "the", " ", "sphere", " ", "m"}], "*)"}],
   " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"T0", " ", "=", " ", "293"}],
    Background->RGBColor[1, 0.85, 0.85]], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Temperature", " ", "of", " ", "the", " ", "sphere", " ", "K"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"cp", " ", "=", " ", "232"}],
    Background->RGBColor[1, 0.85, 0.85]], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"W\[ADoubleDot]rmekapatit\[ADoubleDot]t", " ", "in", " ", 
    RowBox[{"J", "/", "kg"}], " ", "K"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", " ", "=", " ", 
    RowBox[{
     RowBox[{"kconst", "/", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", " ", "cp"}], ")"}]}], "//", "N"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Thermal", " ", "diffusivity", " ", 
    RowBox[{
     RowBox[{"m", "^", "2"}], "/", "s"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kt", " ", "=", " ", 
   RowBox[{"\[Omega]", "/", "ct"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kl", " ", "=", " ", 
   RowBox[{"\[Omega]", "/", "cl"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rl", " ", "=", " ", 
   RowBox[{"R", " ", "kl"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rt", "=", 
   RowBox[{"R", " ", "kt"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]1bar", "=", 
   RowBox[{"\[Lambda]1", "+", 
    RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]2bar", "=", 
   RowBox[{"\[Lambda]1", "+", 
    RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rlbar", " ", "=", " ", 
    RowBox[{"R", " ", 
     RowBox[{"\[Omega]", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"cl", "^", "2"}], "+", 
        RowBox[{"I", " ", 
         RowBox[{"\[Omega]", "/", "\[Rho]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}]}]}], 
       "]"}]}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rtbar", " ", "=", " ", 
    RowBox[{"R", " ", 
     RowBox[{"\[Omega]", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"ct", "^", "2"}], "+", 
        RowBox[{"I", " ", "\[Omega]", " ", 
         RowBox[{"\[Eta]1", "/", "\[Rho]"}]}]}], "]"}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rlbars", " ", "=", " ", 
    RowBox[{"R", " ", 
     RowBox[{"\[Omega]", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"cl", "^", "2"}], "+", 
        RowBox[{"I", " ", 
         RowBox[{"\[Omega]", "/", "\[Rho]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Eta]1s"}], "+", "\[Eta]2s"}], ")"}]}]}], 
       "]"}]}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rtbars", " ", "=", " ", 
    RowBox[{"R", " ", 
     RowBox[{"\[Omega]", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"ct", "^", "2"}], "+", 
        RowBox[{"I", " ", "\[Omega]", " ", 
         RowBox[{"\[Eta]1s", "/", "\[Rho]"}]}]}], "]"}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tv", " ", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Alpha]T", " ", "T0", " ", "K"}], 
      RowBox[{"\[Rho]", " ", "cp", " "}]]}]}], " ", ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Temperatur", " ", "-", " ", "Hilfs", " ", "-", " ", 
     RowBox[{
     "Konstante", " ", "mit", " ", "der", " ", "Einheit", " ", "Kelvin"}]}], 
    ",", " ", 
    RowBox[{"ca", " ", 
     RowBox[{"10", "^", "3"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"f", ":", " ", 
     RowBox[{
     "characteristic", " ", "equations", " ", "for", " ", "breather"}]}], ",",
     " ", "spheroidal", ",", " ", 
    RowBox[{"and", " ", "torsional", " ", "modes"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fspheroidal", "[", 
    RowBox[{"n_", ",", "\[Omega]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", "\[Lambda]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", "kl", " ", "R", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", "kt", " ", "R", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "n", " ", "\[Lambda]1"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "2"], " ", "\[Lambda]1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["kl", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], ")"}]}]}],
          ")"}], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}]}], "+", 
       RowBox[{"16", " ", "kl", " ", "R", " ", "\[Lambda]1", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["kt", "2"], " ", 
           SuperscriptBox["R", "2"]}]}], ")"}], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", "kt", " ", "R", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ftors", "[", 
    RowBox[{"n_", ",", "\[Omega]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     RowBox[{"SphericalBesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{"kt", " ", "R"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", "kt", " ", "R", " ", 
     RowBox[{"SphericalBesselJ", "[", 
      RowBox[{
       RowBox[{"1", "+", "n"}], ",", 
       RowBox[{"kt", " ", "R"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fbreath", "[", "\[Omega]_", "]"}], "=", 
    RowBox[{
     RowBox[{"4", " ", "Rl", " ", "\[Lambda]1", " ", 
      RowBox[{"Cos", "[", "Rl", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["Rl", "2"]}], ")"}], " ", "\[Lambda]1"}], "+", 
        RowBox[{
         SuperscriptBox["Rl", "2"], " ", "\[Lambda]2"}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "Rl", "]"}]}]}]}], ";"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"u", ":", " ", 
     RowBox[{"displacement", " ", "for", " ", "breather"}]}], ",", " ", 
    "spheroidal", ",", " ", 
    RowBox[{"and", " ", "torsional", " ", "modes"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ubreath", "[", 
    RowBox[{"r_", ",", "\[Omega]_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "Al"}], " ", "kl", " ", 
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"SphericalBesselJ", "[", 
       RowBox[{"1", ",", 
        RowBox[{"kl", " ", "r"}]}], "]"}]}], ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"uspher", "[", 
    RowBox[{
    "r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_", ",", 
     "\[Omega]_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "r"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"LegendreP", "[", 
       RowBox[{"n", ",", "m", ",", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"kl", " ", "r", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ",", 
           RowBox[{"kl", " ", "r"}]}], "]"}]}], "-", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kl", " ", "r"}]}], "]"}], "-", 
        RowBox[{"kl", " ", "r", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"1", "+", "n"}], ",", 
           RowBox[{"kl", " ", "r"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           RowBox[{"SphericalBesselJ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"kt", " ", "r"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              RowBox[{"SphericalBesselJ", "[", 
               RowBox[{"n", ",", 
                RowBox[{"kl", " ", "R"}]}], "]"}]}], "-", 
             RowBox[{"kl", " ", "R", " ", 
              RowBox[{"SphericalBesselJ", "[", 
               RowBox[{
                RowBox[{"1", "+", "n"}], ",", 
                RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["kt", "2"], " ", 
               SuperscriptBox["R", "2"]}]}], ")"}], " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{"n", ",", 
              RowBox[{"kt", " ", "R"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "kt", " ", "R", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{"1", "+", "n"}], ",", 
              RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
     
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]], " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"LegendreP", "[", 
              RowBox[{"n", ",", "m", ",", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m", "-", "n"}], ")"}], " ", 
             RowBox[{"LegendreP", "[", 
              RowBox[{
               RowBox[{"1", "+", "n"}], ",", "m", ",", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kl", " ", "r"}]}], "]"}], " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kt", " ", "R"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kl", " ", "r"}]}], "]"}], " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kt", " ", "R"}]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["kt", "2"], " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kl", " ", "r"}]}], "]"}], " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kt", " ", "R"}]}], "]"}]}], "+", 
            RowBox[{"kt", " ", "r", " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kl", " ", "R"}]}], "]"}], " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{
               RowBox[{"1", "+", "n"}], ",", 
               RowBox[{"kt", " ", "r"}]}], "]"}]}], "-", 
            RowBox[{"kt", " ", "n", " ", "r", " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kl", " ", "R"}]}], "]"}], " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{
               RowBox[{"1", "+", "n"}], ",", 
               RowBox[{"kt", " ", "r"}]}], "]"}]}], "+", 
            RowBox[{"kl", " ", "kt", " ", "r", " ", "R", " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{
               RowBox[{"1", "+", "n"}], ",", 
               RowBox[{"kt", " ", "r"}]}], "]"}], " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{
               RowBox[{"1", "+", "n"}], ",", 
               RowBox[{"kl", " ", "R"}]}], "]"}]}], "+", 
            RowBox[{"kt", " ", "r", " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ",", 
               RowBox[{"kt", " ", "r"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                RowBox[{"SphericalBesselJ", "[", 
                 RowBox[{"n", ",", 
                  RowBox[{"kl", " ", "R"}]}], "]"}]}], "-", 
               RowBox[{"kl", " ", "R", " ", 
                RowBox[{"SphericalBesselJ", "[", 
                 RowBox[{
                  RowBox[{"1", "+", "n"}], ",", 
                  RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kt", " ", "r"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                RowBox[{"SphericalBesselJ", "[", 
                 RowBox[{"n", ",", 
                  RowBox[{"kl", " ", "R"}]}], "]"}]}], "-", 
               RowBox[{"kl", " ", "R", " ", 
                RowBox[{"SphericalBesselJ", "[", 
                 RowBox[{
                  RowBox[{"1", "+", "n"}], ",", 
                  RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "kt", " ", "R", " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kl", " ", "r"}]}], "]"}], " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{
               RowBox[{"1", "+", "n"}], ",", 
               RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["kt", "2"], " ", 
                SuperscriptBox["R", "2"]}]}], ")"}], " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{"n", ",", 
               RowBox[{"kt", " ", "R"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "kt", " ", "R", " ", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{
               RowBox[{"1", "+", "n"}], ",", 
               RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}], ")"}]}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "r"}]], "\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]], " ", "m", " ", 
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"LegendreP", "[", 
       RowBox[{"n", ",", "m", ",", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kl", " ", "r"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "kt", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ",", 
               RowBox[{"kt", " ", "r"}]}], "]"}], "-", 
             RowBox[{"SphericalBesselJ", "[", 
              RowBox[{
               RowBox[{"1", "+", "n"}], ",", 
               RowBox[{"kt", " ", "r"}]}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              RowBox[{"SphericalBesselJ", "[", 
               RowBox[{"n", ",", 
                RowBox[{"kl", " ", "R"}]}], "]"}]}], "-", 
             RowBox[{"kl", " ", "R", " ", 
              RowBox[{"SphericalBesselJ", "[", 
               RowBox[{
                RowBox[{"1", "+", "n"}], ",", 
                RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["kt", "2"], " ", 
               SuperscriptBox["R", "2"]}]}], ")"}], " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{"n", ",", 
              RowBox[{"kt", " ", "R"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", "kt", " ", "R", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{"1", "+", "n"}], ",", 
              RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SphericalBesselJ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"kt", " ", "r"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              RowBox[{"SphericalBesselJ", "[", 
               RowBox[{"n", ",", 
                RowBox[{"kl", " ", "R"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", "kl", " ", "R", " ", 
              RowBox[{"SphericalBesselJ", "[", 
               RowBox[{
                RowBox[{"1", "+", "n"}], ",", 
                RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["kt", "2"], " ", 
               SuperscriptBox["R", "2"]}]}], ")"}], " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{"n", ",", 
              RowBox[{"kt", " ", "R"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "kt", " ", "R", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{"1", "+", "n"}], ",", 
              RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"utors", "[", 
     RowBox[{
     "r_", ",", "\[Theta]_", ",", "\[Phi]_", ",", "m_", ",", "n_", ",", 
      "\[Omega]_"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]], " ", "m", " ", 
       "R", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"LegendreP", "[", 
        RowBox[{"n", ",", "m", ",", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], " ", 
       RowBox[{"SphericalBesselJ", "[", 
        RowBox[{"n", ",", 
         RowBox[{"kt", " ", "r"}]}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]], " ", "R", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"LegendreP", "[", 
           RowBox[{"n", ",", "m", ",", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m", "-", "n"}], ")"}], " ", 
          RowBox[{"LegendreP", "[", 
           RowBox[{
            RowBox[{"1", "+", "n"}], ",", "m", ",", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"SphericalBesselJ", "[", 
        RowBox[{"n", ",", 
         RowBox[{"kt", " ", "r"}]}], "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "complex", " ", "version", " ", "of", " ", "charateristic", " ", 
    "equations"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fbreathcomplex", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Rl", " ", "\[Lambda]1", " ", 
           RowBox[{"Cos", "[", "Rl", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["Rl", "2"]}], ")"}], " ", "\[Lambda]1"}], "+", 
             
             RowBox[{
              SuperscriptBox["Rl", "2"], " ", "\[Lambda]2"}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "Rl", "]"}]}]}], ")"}], "/.", 
        RowBox[{"\[Lambda]1", "->", 
         RowBox[{"\[Lambda]1", "+", 
          RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]1s"}]}]}]}], "/.", 
       RowBox[{"\[Lambda]2", "->", 
        RowBox[{"\[Lambda]2", "+", 
         RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]2s"}]}]}]}], "/.", 
      RowBox[{"Rl", "->", 
       RowBox[{"R", " ", 
        RowBox[{"\[Omega]", " ", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"cl", "^", "2"}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"\[Omega]", "/", "\[Rho]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "\[Eta]1s"}], "+", "\[Eta]2s"}], ")"}]}]}], 
          "]"}]}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", "\[Lambda]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", "kl", " ", "R", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", "kt", " ", "R", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "n", " ", "\[Lambda]1"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "2"], " ", "\[Lambda]1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["kl", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], ")"}]}]}],
          ")"}], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}]}], "+", 
       RowBox[{"16", " ", "kl", " ", "R", " ", "\[Lambda]1", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["kt", "2"], " ", 
           SuperscriptBox["R", "2"]}]}], ")"}], " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{"n", ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", "kt", " ", "R", " ", 
        RowBox[{"SphericalBesselJ", "[", 
         RowBox[{
          RowBox[{"1", "+", "n"}], ",", 
          RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fspheroidalcomplex", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", "\[Lambda]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{"n", ",", "Rlbars"}], "]"}]}], "-", 
           RowBox[{"2", " ", "Rlbars", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{"1", "+", "n"}], ",", "Rlbars"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{"n", ",", "Rtbars"}], "]"}]}], "-", 
           RowBox[{"2", " ", "Rtbars", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{"1", "+", "n"}], ",", "Rtbars"}], "]"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", "n", " ", "\[Lambda]1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["n", "2"], " ", "\[Lambda]1"}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"Rlbars", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{"n", ",", "Rlbars"}], "]"}]}], "+", 
           RowBox[{"16", " ", "Rlbars", " ", "\[Lambda]1", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{"1", "+", "n"}], ",", "Rlbars"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"Rtbars", "^", "2"}]}], ")"}], " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{"n", ",", "Rtbars"}], "]"}]}], "+", 
           RowBox[{"2", " ", "Rtbars", " ", 
            RowBox[{"SphericalBesselJ", "[", 
             RowBox[{
              RowBox[{"1", "+", "n"}], ",", "Rtbars"}], "]"}]}]}], ")"}]}]}], 
       "/.", 
       RowBox[{"\[Lambda]1", "->", 
        RowBox[{"\[Lambda]1", "+", 
         RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]1s"}]}]}]}], "/.", 
      RowBox[{"\[Lambda]2", "->", 
       RowBox[{"\[Lambda]2", "+", 
        RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]2s"}]}]}]}], "//.", 
     RowBox[{"n", "->", "nspher"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "viscous", " ", "and", " ", "thermal", " ", "damping", " ", "coefficients",
     " ", "breather", " ", "modes"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissvisc", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"I", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"fbreathcomplex", ",", "\[Eta]1s"}], "]"}], "/.", 
             RowBox[{"\[Eta]1s", "->", "0"}]}], "/.", 
            RowBox[{"\[Eta]2s", "->", "0"}]}], ")"}]}], "+", 
         RowBox[{"\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"fbreathcomplex", ",", "\[Eta]2s"}], "]"}], "/.", 
             RowBox[{"\[Eta]1s", "->", "0"}]}], "/.", 
            RowBox[{"\[Eta]2s", "->", "0"}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"fbreathcomplex", ",", "\[Omega]"}], "]"}], "/.", 
          RowBox[{"\[Eta]1s", "->", "0"}]}], "/.", 
         RowBox[{"\[Eta]2s", "->", "0"}]}], ")"}]}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"cl", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscint", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "\[Eta]1"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["kl", "2"], " ", 
         SuperscriptBox["R", "2"], " ", "\[Eta]1"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["kl", "4"], " ", 
         SuperscriptBox["R", "4"], " ", "\[Eta]1"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["kl", "4"], " ", 
         SuperscriptBox["R", "4"], " ", "\[Eta]2"}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["kl", "2"], " ", 
            SuperscriptBox["R", "2"]}]}], ")"}], " ", "\[Eta]1", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}], "+", 
        RowBox[{"kl", " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{
               SuperscriptBox["kl", "2"], " ", 
               SuperscriptBox["R", "2"]}]}], ")"}], " ", "\[Eta]1"}], "+", 
           RowBox[{
            SuperscriptBox["kl", "2"], " ", 
            SuperscriptBox["R", "2"], " ", "\[Eta]2"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["kl", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}], "+", 
          RowBox[{"kl", " ", "R", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "kl", " ", "R"}], "]"}]}]}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissvisc$breath$asympt", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}], 
    RowBox[{
     RowBox[{"\[Omega]", "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "\[Rho]", " ", 
       RowBox[{"cl", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]dissTbreath", "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox["kl", "4"], " ", "kconst", " ", 
      RowBox[{"Tv", "^", "2"}]}], 
     RowBox[{"2", " ", "\[Rho]", " ", "T0", " ", 
      SuperscriptBox["\[Omega]", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"resonance", " ", "frequencies", " ", "fbreath"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Omega]$breath$table", "=", 
   RowBox[{"NSolveValues", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"fbreath", "[", "\[Omega]", "]"}], "==", "0"}], ",", 
       RowBox[{"0", "<", "\[Omega]", "<", 
        RowBox[{"1.5", " ", 
         RowBox[{"10", "^", "12"}]}]}]}], "}"}], ",", "\[Omega]", ",", 
     RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"fbreath", "[", "\[Omega]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "0", ",", 
       RowBox[{"1.5", " ", 
        RowBox[{"10", "^", "12"}]}]}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "\"\<f(\[Omega])\>\""}], "}"}]}]}], 
    "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"\[Omega]$breath$table", ",", 
        RowBox[{"0", " ", "\[Omega]$breath$table"}]}], "}"}], "]"}], ",", 
     RowBox[{"PlotStyle", "->", "Red"}]}], "]"}], ",", 
   RowBox[{"ImageSize", "->", "500"}], ",", 
   RowBox[{
   "PlotLabel", "->", 
    "\"\<Zeros of charateristic equation breather modes\>\""}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"\[Omega]$breath$table$complex", "=", 
   RowBox[{"NSolveValues", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fbreathcomplex", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Eta]1s", "->", "\[Eta]1"}], ",", 
           RowBox[{"\[Eta]2s", "->", "\[Eta]2"}]}], "}"}]}], ")"}], "==", 
       "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Omega]$breath$table", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], "<", 
       RowBox[{"Re", "[", "\[Omega]", "]"}], "<=", 
       RowBox[{
        RowBox[{"3", "/", "2"}], " ", 
        RowBox[{"10", "^", "12"}]}]}], "&&", 
      RowBox[{"0", "<", 
       RowBox[{"Im", "[", "\[Omega]", "]"}], "<=", 
       RowBox[{"10", "^", "11"}]}]}], ",", "\[Omega]", ",", 
     RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Omega]reL", "[", 
   RowBox[{"\[Omega]_", ",", "\[Eta]1s_", ",", "\[Eta]2s_"}], "]"}], ":=", 
  RowBox[{"\[Omega]", "*", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Eta]1s"}], "+", "\[Eta]2s"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Rho]", " ", "cl"}], ")"}]}], ")"}], "^", "2"}],
       " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Omega]", "/", "cl"}], ")"}], "^", "2"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]reT", "[", 
   RowBox[{"\[Omega]_", ",", "\[Eta]1s_"}], "]"}], ":=", 
  RowBox[{"\[Omega]", "*", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", " ", "\[Eta]1s", ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Rho]", " ", "ct"}], ")"}]}], ")"}], "^", "2"}],
       " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Omega]", "/", "ct"}], ")"}], "^", "2"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]$Re$breath$table$asympt", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Omega]reL", "[", 
      RowBox[{
       RowBox[{"\[Omega]$breath$table", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "\[Eta]1", ",", "\[Eta]2"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Omega]$breath$table", "]"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]diss$visc$breath$table", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Gamma]dissvisc", "/.", 
      RowBox[{"\[Omega]", "->", 
       RowBox[{"\[Omega]$breath$table", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Omega]$breath$table", "]"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscint$table", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Gamma]dissviscint", "/.", 
      RowBox[{"\[Omega]", "->", 
       RowBox[{"\[Omega]$breath$table", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Omega]$breath$table", "]"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissciscimag$table", "=", 
   RowBox[{"Im", "@", "\[Omega]$breath$table$complex"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Gamma]diss$visc$breath$table$rnd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "6"}]}], "\[Gamma]dissvisc"}], "/.", 
        RowBox[{"\[Omega]", "->", 
         RowBox[{"\[Omega]$breath$table", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Omega]$breath$table", "]"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscint$table$rnd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "6"}]}], "\[Gamma]dissviscint"}], "/.", 
        RowBox[{"\[Omega]", "->", 
         RowBox[{"\[Omega]$breath$table", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Omega]$breath$table", "]"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissciscimag$table$rnd", "=", 
   RowBox[{"Round", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"10", "^", 
       RowBox[{"-", "6"}]}], 
      RowBox[{"Im", "@", "\[Omega]$breath$table$complex"}]}], ",", "2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscbreath$asympt$tbl", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "6"}]}], "\[Gamma]dissvisc$breath$asympt"}], " ", "/.", 
        RowBox[{"\[Omega]", "->", 
         RowBox[{"\[Omega]$breath$table", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Omega]$breath$table", "]"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]$asympt$tbl", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"10", "^", 
         RowBox[{"-", "6"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]$Re$breath$table$asympt", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", 
          RowBox[{"\[Omega]$breath$table", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", "2"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Omega]$breath$table", "]"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"header", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\"\<\[Omega]\>\"", "<>", 
      RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<=\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"Round", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]$breath$table", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"10", "^", 
            RowBox[{"-", "9"}]}]}], ",", "2"}], "]"}], ",", 
        RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PrependTo", "[", 
   RowBox[{"header", ",", "\"\<frequency [GHz]\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"header1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\"\<\[Omega]\>\"", "<>", 
      RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<=\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"Round", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]$breath$table", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"10", "^", 
            RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
        RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PrependTo", "[", 
   RowBox[{"header1", ",", "\"\<frequency \[Omega]0[MHz]\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"header2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\"\<\[Omega]\>\"", "<>", 
      RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<=\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"Round", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Re", "@", 
            RowBox[{"\[Omega]$breath$table$complex", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], 
           RowBox[{"10", "^", 
            RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
        RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PrependTo", "[", 
   RowBox[{"header2", ",", "\"\<frequency \[Omega] [MHz]\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"header3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\"\<\[Omega]\>\"", "<>", 
      RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<=\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"Round", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Re", "@", 
            RowBox[{"\[Omega]$Re$breath$table$asympt", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], 
           RowBox[{"10", "^", 
            RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
        RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PrependTo", "[", 
   RowBox[{"header3", ",", "\"\<frequency \[Omega] asypmt [MHz]\>\""}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"header4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Greater", "[", 
      RowBox[{
       RowBox[{"\[Omega]$breath$table", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"\[Omega]$breath$table$complex", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Min", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Length", "[", "\[Omega]$breath$table", "]"}], ",", 
          RowBox[{"Length", "[", "\[Omega]$breath$table$complex", "]"}]}], 
         "}"}], "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PrependTo", "[", 
   RowBox[{"header4", ",", "\"\<Check: \[Omega]0 > \[Omega]\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"header", ",", 
     RowBox[{"PrependTo", "[", 
      RowBox[{
      "\[Gamma]diss$visc$breath$table$rnd", ",", 
       "\"\<\[Gamma] from Taylor [10^-6/s]\>\""}], "]"}], ",", 
     RowBox[{"PrependTo", "[", 
      RowBox[{
      "\[Gamma]dissviscint$table$rnd", ",", 
       "\"\<\[Gamma] from integral [10^-6/s]\>\""}], "]"}], ",", 
     RowBox[{"PrependTo", "[", 
      RowBox[{
      "\[Gamma]dissciscimag$table$rnd", ",", 
       "\"\<\[Gamma] from complex plane [10^-6/s]\>\""}], "]"}], ",", 
     RowBox[{"PrependTo", "[", 
      RowBox[{
      "\[Gamma]dissviscbreath$asympt$tbl", ",", 
       "\"\<\[Gamma] asymptotic [10^-6/s]\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Frame", "->", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]dissviscbreath$T$tbl", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "6"}]}], "\[Gamma]dissTbreath"}], " ", "/.", 
        RowBox[{"\[Omega]", "->", 
         RowBox[{"\[Omega]$breath$table", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Omega]$breath$table", "]"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"header", ",", 
     RowBox[{"PrependTo", "[", 
      RowBox[{
      "\[Gamma]dissviscbreath$T$tbl", ",", 
       "\"\<\[Gamma] Temperature [10^-6/s]\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Frame", "->", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Grid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"header1", ",", "header2", ",", "header3", ",", "header4"}], 
     "}"}], ",", 
    RowBox[{"Frame", "->", "All"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.922434315097961*^9, 3.922434321053009*^9}, {
   3.922435047066184*^9, 3.922435047356752*^9}, {3.922435528513479*^9, 
   3.9224355408679667`*^9}, {3.9224355922457314`*^9, 3.922435596782887*^9}, 
   3.922436044501524*^9, {3.922436111334203*^9, 3.9224361542927237`*^9}, {
   3.922436555292976*^9, 3.922436570789089*^9}, {3.922436605472547*^9, 
   3.922436629265079*^9}, {3.922436660511065*^9, 3.9224366844898977`*^9}, {
   3.9227800855023327`*^9, 3.922780196468611*^9}, {3.9227803827370977`*^9, 
   3.9227803999481297`*^9}, {3.922780487394837*^9, 3.922780552400284*^9}, {
   3.922780705588709*^9, 3.922780709553608*^9}, {3.924678240462364*^9, 
   3.924678377488432*^9}, {3.924678412061829*^9, 3.9246784199224052`*^9}, {
   3.924678452192584*^9, 3.924678481602021*^9}, {3.924678545547619*^9, 
   3.924678553420981*^9}, {3.924678730501669*^9, 3.924678743126266*^9}, {
   3.924678809209697*^9, 3.92467883367159*^9}, {3.924678868613111*^9, 
   3.92467888043405*^9}, {3.92467891050926*^9, 3.924678964903378*^9}, {
   3.924679135385252*^9, 3.924679212885252*^9}, {3.9246792618792353`*^9, 
   3.924679351534504*^9}, {3.9246793894960814`*^9, 3.924679513908779*^9}, {
   3.9252817804892883`*^9, 3.925281830176971*^9}, {3.9303802414418364`*^9, 
   3.930380280330158*^9}, {3.930380330905623*^9, 3.930380331446775*^9}, {
   3.930384525284334*^9, 3.9303846255071983`*^9}, {3.930384669203258*^9, 
   3.930384753267384*^9}, {3.930384794723032*^9, 3.930384813953072*^9}, 
   3.930385589088696*^9},
 CellLabel->
  "In[838]:=",ExpressionUUID->"20b84405-5517-4d8c-97c2-09c73ef09aee"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwUV2VYlF0TRkGlVJQUUEoUUekSAdmhQ+nuWllYGl5FuktJAwEpSenuOnRI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        "]]},
      Annotation[#, "Charting`Private`Tag$60576#1"]& ]}, {}}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
     1.6], PointBox[{{1.051082601374909*^11, 0.}, {2.2855386573698892`*^11, 
      0.}, {3.471298804039794*^11, 0.}, {4.647886317087647*^11, 0.}, {
      5.821013932770884*^11, 0.}, {6.992451705379702*^11, 0.}, {
      8.162935303436034*^11, 0.}, {9.332826666530842*^11, 0.}, {
      1.0502324942529917`*^12, 0.}, {1.167154887598988*^12, 0.}, {
      1.2840573708115947`*^12, 0.}, {1.400944944551493*^12, 0.}}]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Omega]\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"f(\[Omega])\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
   "\"Zeros of charateristic equation breather modes\"", TraditionalForm],
  PlotRange->{{0, 1.5*^12}, {-1.8928249394148616`*^14, 
    2.2363216448654916`*^14}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.922434488123948*^9, 3.922435054830978*^9, {3.9224352621173363`*^9, 
   3.922435305754797*^9}, {3.922435644634494*^9, 3.922435652689096*^9}, 
   3.922436048992794*^9, {3.922436643511285*^9, 3.92243666468808*^9}, 
   3.9227798122365923`*^9, 3.922780198129911*^9, 3.922780571922627*^9, 
   3.923118472206635*^9, 3.924677503779737*^9, 3.924677582820918*^9, 
   3.9246785015927677`*^9, 3.924678555244*^9, 3.92467874411133*^9, {
   3.924678811146516*^9, 3.924678834128037*^9}, 3.9246788815148993`*^9, {
   3.92467896582745*^9, 3.924678991107033*^9}, 3.924679021986083*^9, 
   3.924679213579404*^9, 3.924679281768405*^9, 3.924679352679654*^9, {
   3.924679486485772*^9, 3.924679514298029*^9}, 3.9252803102774982`*^9, 
   3.925281302179793*^9, 3.925282042643908*^9, 3.9252830127574377`*^9, 
   3.926407419370695*^9, 3.927704718113529*^9, 3.927707835889237*^9, 
   3.927707985756897*^9, 3.928807130469552*^9, 3.9296676536705503`*^9, 
   3.930376635854631*^9, 3.930378757810396*^9, {3.930380309785737*^9, 
   3.930380339155903*^9}, 3.930384814777871*^9, {3.9303855772584476`*^9, 
   3.9303855958939037`*^9}},
 CellLabel->
  "Out[879]=",ExpressionUUID->"8e2d5ec0-fcc6-43ee-b7d8-14123c22b053"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"frequency [GHz]\"\>", "\<\"\[Omega]1=\\!\\(\\*RowBox[{\\\"106\\\"}]\
\\)\"\>", "\<\"\[Omega]2=\\!\\(\\*RowBox[{\\\"228\\\"}]\\)\"\>", \
"\<\"\[Omega]3=\\!\\(\\*RowBox[{\\\"348\\\"}]\\)\"\>", \
"\<\"\[Omega]4=\\!\\(\\*RowBox[{\\\"464\\\"}]\\)\"\>", \
"\<\"\[Omega]5=\\!\\(\\*RowBox[{\\\"582\\\"}]\\)\"\>", \
"\<\"\[Omega]6=\\!\\(\\*RowBox[{\\\"700\\\"}]\\)\"\>", \
"\<\"\[Omega]7=\\!\\(\\*RowBox[{\\\"816\\\"}]\\)\"\>", \
"\<\"\[Omega]8=\\!\\(\\*RowBox[{\\\"934\\\"}]\\)\"\>", \
"\<\"\[Omega]9=\\!\\(\\*RowBox[{\\\"1050\\\"}]\\)\"\>", \
"\<\"\[Omega]10=\\!\\(\\*RowBox[{\\\"1168\\\"}]\\)\"\>", \
"\<\"\[Omega]11=\\!\\(\\*RowBox[{\\\"1284\\\"}]\\)\"\>", \
"\<\"\[Omega]12=\\!\\(\\*RowBox[{\\\"1400\\\"}]\\)\"\>"},
    {"\<\"\[Gamma] from Taylor [10^-6/s]\"\>", "582", "2458", "5594", "9984", 
     "15628", "22528", "30682", "40090", "50754", "62672", "75844", "90270"},
    {"\<\"\[Gamma] from integral [10^-6/s]\"\>", "152", "2110", "5256", 
     "9650", "15298", "22198", "30352", "39762", "50424", "62342", "75514", 
     "89940"},
    {"\<\"\[Gamma] from complex plane [10^-6/s]\"\>", "582", "2458", "5594", 
     "9984", "15628", "22528", "30682", "40090", "50754", "62672", "75844", 
     "90270"},
    {"\<\"\[Gamma] asymptotic [10^-6/s]\"\>", "508", "2402", "5540", "9930", 
     "15576", "22476", "30630", "40038", "50702", "62618", "75790", "90218"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.922434488123948*^9, 3.922435054830978*^9, {3.9224352621173363`*^9, 
   3.922435305754797*^9}, {3.922435644634494*^9, 3.922435652689096*^9}, 
   3.922436048992794*^9, {3.922436643511285*^9, 3.92243666468808*^9}, 
   3.9227798122365923`*^9, 3.922780198129911*^9, 3.922780571922627*^9, 
   3.923118472206635*^9, 3.924677503779737*^9, 3.924677582820918*^9, 
   3.9246785015927677`*^9, 3.924678555244*^9, 3.92467874411133*^9, {
   3.924678811146516*^9, 3.924678834128037*^9}, 3.9246788815148993`*^9, {
   3.92467896582745*^9, 3.924678991107033*^9}, 3.924679021986083*^9, 
   3.924679213579404*^9, 3.924679281768405*^9, 3.924679352679654*^9, {
   3.924679486485772*^9, 3.924679514298029*^9}, 3.9252803102774982`*^9, 
   3.925281302179793*^9, 3.925282042643908*^9, 3.9252830127574377`*^9, 
   3.926407419370695*^9, 3.927704718113529*^9, 3.927707835889237*^9, 
   3.927707985756897*^9, 3.928807130469552*^9, 3.9296676536705503`*^9, 
   3.930376635854631*^9, 3.930378757810396*^9, {3.930380309785737*^9, 
   3.930380339155903*^9}, 3.930384814777871*^9, {3.9303855772584476`*^9, 
   3.930385596470256*^9}},
 CellLabel->
  "Out[902]=",ExpressionUUID->"cde7c646-d23f-4791-94db-8810007aed4a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"frequency [GHz]\"\>", "\<\"\[Omega]1=\\!\\(\\*RowBox[{\\\"106\\\"}]\
\\)\"\>", "\<\"\[Omega]2=\\!\\(\\*RowBox[{\\\"228\\\"}]\\)\"\>", \
"\<\"\[Omega]3=\\!\\(\\*RowBox[{\\\"348\\\"}]\\)\"\>", \
"\<\"\[Omega]4=\\!\\(\\*RowBox[{\\\"464\\\"}]\\)\"\>", \
"\<\"\[Omega]5=\\!\\(\\*RowBox[{\\\"582\\\"}]\\)\"\>", \
"\<\"\[Omega]6=\\!\\(\\*RowBox[{\\\"700\\\"}]\\)\"\>", \
"\<\"\[Omega]7=\\!\\(\\*RowBox[{\\\"816\\\"}]\\)\"\>", \
"\<\"\[Omega]8=\\!\\(\\*RowBox[{\\\"934\\\"}]\\)\"\>", \
"\<\"\[Omega]9=\\!\\(\\*RowBox[{\\\"1050\\\"}]\\)\"\>", \
"\<\"\[Omega]10=\\!\\(\\*RowBox[{\\\"1168\\\"}]\\)\"\>", \
"\<\"\[Omega]11=\\!\\(\\*RowBox[{\\\"1284\\\"}]\\)\"\>", \
"\<\"\[Omega]12=\\!\\(\\*RowBox[{\\\"1400\\\"}]\\)\"\>"},
    {"\<\"\[Gamma] Temperature [10^-6/s]\"\>", "2212", "10456", "24118", 
     "43240", "67822", "97866", "133372", "174340", "220772", "272666", 
     "330020", "392840"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.922434488123948*^9, 3.922435054830978*^9, {3.9224352621173363`*^9, 
   3.922435305754797*^9}, {3.922435644634494*^9, 3.922435652689096*^9}, 
   3.922436048992794*^9, {3.922436643511285*^9, 3.92243666468808*^9}, 
   3.9227798122365923`*^9, 3.922780198129911*^9, 3.922780571922627*^9, 
   3.923118472206635*^9, 3.924677503779737*^9, 3.924677582820918*^9, 
   3.9246785015927677`*^9, 3.924678555244*^9, 3.92467874411133*^9, {
   3.924678811146516*^9, 3.924678834128037*^9}, 3.9246788815148993`*^9, {
   3.92467896582745*^9, 3.924678991107033*^9}, 3.924679021986083*^9, 
   3.924679213579404*^9, 3.924679281768405*^9, 3.924679352679654*^9, {
   3.924679486485772*^9, 3.924679514298029*^9}, 3.9252803102774982`*^9, 
   3.925281302179793*^9, 3.925282042643908*^9, 3.9252830127574377`*^9, 
   3.926407419370695*^9, 3.927704718113529*^9, 3.927707835889237*^9, 
   3.927707985756897*^9, 3.928807130469552*^9, 3.9296676536705503`*^9, 
   3.930376635854631*^9, 3.930378757810396*^9, {3.930380309785737*^9, 
   3.930380339155903*^9}, 3.930384814777871*^9, {3.9303855772584476`*^9, 
   3.9303855965030107`*^9}},
 CellLabel->
  "Out[904]=",ExpressionUUID->"3fb896b1-1eac-42eb-99b3-66a8751da5fa"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"frequency \[Omega]0[MHz]\"\>", \
"\<\"\[Omega]1=\\!\\(\\*RowBox[{\\\"105108\\\"}]\\)\"\>", \
"\<\"\[Omega]2=\\!\\(\\*RowBox[{\\\"228554\\\"}]\\)\"\>", \
"\<\"\[Omega]3=\\!\\(\\*RowBox[{\\\"347130\\\"}]\\)\"\>", \
"\<\"\[Omega]4=\\!\\(\\*RowBox[{\\\"464788\\\"}]\\)\"\>", \
"\<\"\[Omega]5=\\!\\(\\*RowBox[{\\\"582102\\\"}]\\)\"\>", \
"\<\"\[Omega]6=\\!\\(\\*RowBox[{\\\"699246\\\"}]\\)\"\>", \
"\<\"\[Omega]7=\\!\\(\\*RowBox[{\\\"816294\\\"}]\\)\"\>", \
"\<\"\[Omega]8=\\!\\(\\*RowBox[{\\\"933282\\\"}]\\)\"\>", \
"\<\"\[Omega]9=\\!\\(\\*RowBox[{\\\"1050232\\\"}]\\)\"\>", \
"\<\"\[Omega]10=\\!\\(\\*RowBox[{\\\"1167154\\\"}]\\)\"\>", \
"\<\"\[Omega]11=\\!\\(\\*RowBox[{\\\"1284058\\\"}]\\)\"\>", \
"\<\"\[Omega]12=\\!\\(\\*RowBox[{\\\"1400944\\\"}]\\)\"\>"},
    {"\<\"frequency \[Omega] [MHz]\"\>", \
"\<\"\[Omega]1=\\!\\(\\*RowBox[{\\\"105106\\\"}]\\)\"\>", \
"\<\"\[Omega]2=\\!\\(\\*RowBox[{\\\"228540\\\"}]\\)\"\>", \
"\<\"\[Omega]3=\\!\\(\\*RowBox[{\\\"347084\\\"}]\\)\"\>", \
"\<\"\[Omega]4=\\!\\(\\*RowBox[{\\\"464680\\\"}]\\)\"\>", \
"\<\"\[Omega]5=\\!\\(\\*RowBox[{\\\"581890\\\"}]\\)\"\>", \
"\<\"\[Omega]6=\\!\\(\\*RowBox[{\\\"698882\\\"}]\\)\"\>", \
"\<\"\[Omega]7=\\!\\(\\*RowBox[{\\\"815716\\\"}]\\)\"\>", \
"\<\"\[Omega]8=\\!\\(\\*RowBox[{\\\"932420\\\"}]\\)\"\>", \
"\<\"\[Omega]9=\\!\\(\\*RowBox[{\\\"1049004\\\"}]\\)\"\>", \
"\<\"\[Omega]10=\\!\\(\\*RowBox[{\\\"1165470\\\"}]\\)\"\>", \
"\<\"\[Omega]11=\\!\\(\\*RowBox[{\\\"1281814\\\"}]\\)\"\>", \
"\<\"\[Omega]12=\\!\\(\\*RowBox[{\\\"1398032\\\"}]\\)\"\>"},
    {"\<\"frequency \[Omega] asypmt [MHz]\"\>", \
"\<\"\[Omega]1=\\!\\(\\*RowBox[{\\\"105108\\\"}]\\)\"\>", \
"\<\"\[Omega]2=\\!\\(\\*RowBox[{\\\"228542\\\"}]\\)\"\>", \
"\<\"\[Omega]3=\\!\\(\\*RowBox[{\\\"347086\\\"}]\\)\"\>", \
"\<\"\[Omega]4=\\!\\(\\*RowBox[{\\\"464682\\\"}]\\)\"\>", \
"\<\"\[Omega]5=\\!\\(\\*RowBox[{\\\"581892\\\"}]\\)\"\>", \
"\<\"\[Omega]6=\\!\\(\\*RowBox[{\\\"698884\\\"}]\\)\"\>", \
"\<\"\[Omega]7=\\!\\(\\*RowBox[{\\\"815718\\\"}]\\)\"\>", \
"\<\"\[Omega]8=\\!\\(\\*RowBox[{\\\"932424\\\"}]\\)\"\>", \
"\<\"\[Omega]9=\\!\\(\\*RowBox[{\\\"1049008\\\"}]\\)\"\>", \
"\<\"\[Omega]10=\\!\\(\\*RowBox[{\\\"1165474\\\"}]\\)\"\>", \
"\<\"\[Omega]11=\\!\\(\\*RowBox[{\\\"1281818\\\"}]\\)\"\>", \
"\<\"\[Omega]12=\\!\\(\\*RowBox[{\\\"1398038\\\"}]\\)\"\>"},
    {"\<\"Check: \[Omega]0 > \[Omega]\"\>", "True", "True", "True", "True", 
     "True", "True", "True", "True", "True", "True", "True", "True"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.922434488123948*^9, 3.922435054830978*^9, {3.9224352621173363`*^9, 
   3.922435305754797*^9}, {3.922435644634494*^9, 3.922435652689096*^9}, 
   3.922436048992794*^9, {3.922436643511285*^9, 3.92243666468808*^9}, 
   3.9227798122365923`*^9, 3.922780198129911*^9, 3.922780571922627*^9, 
   3.923118472206635*^9, 3.924677503779737*^9, 3.924677582820918*^9, 
   3.9246785015927677`*^9, 3.924678555244*^9, 3.92467874411133*^9, {
   3.924678811146516*^9, 3.924678834128037*^9}, 3.9246788815148993`*^9, {
   3.92467896582745*^9, 3.924678991107033*^9}, 3.924679021986083*^9, 
   3.924679213579404*^9, 3.924679281768405*^9, 3.924679352679654*^9, {
   3.924679486485772*^9, 3.924679514298029*^9}, 3.9252803102774982`*^9, 
   3.925281302179793*^9, 3.925282042643908*^9, 3.9252830127574377`*^9, 
   3.926407419370695*^9, 3.927704718113529*^9, 3.927707835889237*^9, 
   3.927707985756897*^9, 3.928807130469552*^9, 3.9296676536705503`*^9, 
   3.930376635854631*^9, 3.930378757810396*^9, {3.930380309785737*^9, 
   3.930380339155903*^9}, 3.930384814777871*^9, {3.9303855772584476`*^9, 
   3.930385596507554*^9}},
 CellLabel->
  "Out[905]=",ExpressionUUID->"c060c6c9-fb54-4d25-9901-c1f3d26ac9eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"begin", " ", "spheroidal", " ", "modes"}], "*)"}], 
  StyleBox["\[IndentingNewLine]",
   Background->RGBColor[1, 0.85, 0.85]], 
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{"nspher", "=", "1"}],
     Background->RGBColor[1, 0.85, 0.85]], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"nspher", "=", 
      RowBox[{
       RowBox[{"1", " ", "and", " ", "nspher"}], "=", 
       RowBox[{
       "2", " ", "has", " ", "been", " ", "checked", " ", "explicitly"}]}]}], 
     ",", " ", 
     RowBox[{"see", " ", "also", " ", "in", " ", "the", " ", "paper"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]$spher$table", "=", 
     RowBox[{"NSolveValues", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"fspheroidal", "[", 
           RowBox[{"nspher", ",", "\[Omega]"}], "]"}], "==", "0"}], ",", 
         RowBox[{"0", "<", "\[Omega]", "<", 
          RowBox[{"5", " ", 
           RowBox[{"10", "^", "11"}]}]}]}], "}"}], ",", "\[Omega]", ",", 
       RowBox[{"WorkingPrecision", "->", "50"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"fspheroidal", "[", 
        RowBox[{"nspher", ",", "\[Omega]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Omega]", ",", "0", ",", 
         RowBox[{"5", " ", 
          RowBox[{"10", "^", "11"}]}]}], "}"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "\"\<f(\[Omega])\>\""}], "}"}]}]}], 
      "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"\[Omega]$spher$table", ",", 
          RowBox[{"0", " ", "\[Omega]$spher$table"}]}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"PointSize", "[", "Medium", "]"}]}], "}"}]}]}], "]"}], ",", 
     
     RowBox[{"ImageSize", "->", "500"}], ",", " ", 
     RowBox[{
     "PlotLabel", "->", 
      "\"\<Zeros of charateristic equation spheroidal modes\>\""}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]dissvisc$spher", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"I", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"fspheroidalcomplex", ",", "\[Eta]1s"}], "]"}], "/.", 
               
               RowBox[{"\[Eta]1s", "->", "0"}]}], "/.", 
              RowBox[{"\[Eta]2s", "->", "0"}]}], ")"}]}], "+", 
           RowBox[{"\[Eta]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"fspheroidalcomplex", ",", "\[Eta]2s"}], "]"}], "/.", 
               
               RowBox[{"\[Eta]1s", "->", "0"}]}], "/.", 
              RowBox[{"\[Eta]2s", "->", "0"}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"fspheroidalcomplex", ",", "\[Omega]"}], "]"}], "/.", 
            RowBox[{"\[Eta]1s", "->", "0"}]}], "/.", 
           RowBox[{"\[Eta]2s", "->", "0"}]}], ")"}]}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ct", ">", "0"}], ",", 
          RowBox[{"cl", ">", "0"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]dissvisc$spher$taylor$table", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Gamma]dissvisc$spher", "/.", 
        RowBox[{"\[Omega]", "->", 
         RowBox[{"\[Omega]$spher$table", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$spher$table", "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "\[Omega]o_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Omega]o", "-", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"fspheroidalcomplex", "//.", 
            RowBox[{"\[Omega]", "->", 
             RowBox[{"\[Omega]o", "+", 
              RowBox[{"I", 
               RowBox[{"(", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Gamma]dissvisc$spher", "//.", 
                   RowBox[{"\[Eta]1s", "->", "\[Eta]1"}]}], "//.", 
                  RowBox[{"\[Eta]2s", "->", "\[Eta]2"}]}], "//.", 
                 RowBox[{"\[Omega]", "->", "\[Omega]o"}]}], ")"}]}]}]}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"fspheroidalcomplex", "/.", 
                RowBox[{"\[Eta]1s", "->", "\[Eta]1"}]}], "/.", 
               RowBox[{"\[Eta]2s", "->", "\[Eta]2"}]}], ",", "\[Omega]"}], 
             "]"}], "/.", 
            RowBox[{"\[Omega]", "->", 
             RowBox[{"\[Omega]o", "+", 
              RowBox[{"I", 
               RowBox[{"(", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Gamma]dissvisc$spher", "/.", 
                   RowBox[{"\[Omega]", "->", "\[Omega]o"}]}], "/.", 
                  RowBox[{"\[Eta]1s", "->", "\[Eta]1"}]}], "/.", 
                 RowBox[{"\[Eta]2s", "->", "\[Eta]2"}]}], ")"}]}]}]}]}], 
           ")"}]}], "]"}]}], "//.", 
       RowBox[{"\[Eta]1s", "->", "\[Eta]1"}]}], "//.", 
      RowBox[{"\[Eta]2s", "->", "\[Eta]2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ctk", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "kl", " ", "R", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"1", "+", "n"}], ",", 
           RowBox[{"kl", " ", "R"}]}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"kt", "^", "2"}], " ", 
            RowBox[{"R", "^", "2"}]}]}], ")"}], " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{"n", ",", 
           RowBox[{"kt", " ", "R"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "kt", " ", "R", " ", 
         RowBox[{"SphericalBesselJ", "[", 
          RowBox[{
           RowBox[{"1", "+", "n"}], ",", 
           RowBox[{"kt", " ", "R"}]}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u$spher", "[", 
      RowBox[{"r_", ",", "\[Theta]_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"R", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "r"}], ")"}]}], " ", 
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{"I", " ", "m", " ", "\[Phi]"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "Ctk"}], " ", 
               RowBox[{
                RowBox[{"Csc", "[", "\[Theta]", "]"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"m", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", "n"}], "+", 
                    RowBox[{"n", "^", "2"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
                  RowBox[{"LegendreP", "[", 
                   RowBox[{"n", ",", "m", ",", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "m", "-", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"LegendreP", "[", 
                    RowBox[{
                    RowBox[{"1", "+", "n"}], ",", "m", ",", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "m", "-", "n"}], ")"}], " ", 
                    RowBox[{"LegendreP", "[", 
                    RowBox[{
                    RowBox[{"2", "+", "n"}], ",", "m", ",", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"SphericalBesselJ", "[", 
                RowBox[{"n", ",", 
                 RowBox[{"kt", " ", "r"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"LegendreP", "[", 
                RowBox[{"n", ",", "m", ",", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"kl", " ", "r", " ", 
                  RowBox[{"SphericalBesselJ", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ",", 
                    RowBox[{"kl", " ", "r"}]}], "]"}]}], "-", 
                 RowBox[{"SphericalBesselJ", "[", 
                  RowBox[{"n", ",", 
                   RowBox[{"kl", " ", "r"}]}], "]"}], "-", 
                 RowBox[{"kl", " ", "r", " ", 
                  RowBox[{"SphericalBesselJ", "[", 
                   RowBox[{
                    RowBox[{"1", "+", "n"}], ",", 
                    RowBox[{"kl", " ", "r"}]}], "]"}]}]}], ")"}]}]}], ")"}]}],
            ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "r"}], ")"}]}], ")"}]}], " ", 
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{"I", " ", "m", " ", "\[Phi]"}], ")"}]}], " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"LegendreP", "[", 
                RowBox[{"n", ",", "m", ",", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m", "-", "n"}], ")"}], " ", 
               RowBox[{"LegendreP", "[", 
                RowBox[{
                 RowBox[{"1", "+", "n"}], ",", "m", ",", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ctk", " ", "kt", " ", "r", " ", 
               RowBox[{"SphericalBesselJ", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n"}], ",", 
                 RowBox[{"kt", " ", "r"}]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"SphericalBesselJ", "[", 
                RowBox[{"n", ",", 
                 RowBox[{"kl", " ", "r"}]}], "]"}]}], "+", 
              RowBox[{"Ctk", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"SphericalBesselJ", "[", 
                  RowBox[{"n", ",", 
                   RowBox[{"kt", " ", "r"}]}], "]"}], "-", 
                 RowBox[{"kt", " ", "r", " ", 
                  RowBox[{"SphericalBesselJ", "[", 
                   RowBox[{
                    RowBox[{"1", "+", "n"}], ",", 
                    RowBox[{"kt", " ", "r"}]}], "]"}]}]}], ")"}]}]}], ")"}]}],
            ",", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "r"}], ")"}]}], " ", "I", " ", 
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{"I", " ", "m", " ", "\[Phi]"}], ")"}]}], " ", "m", " ", 
            
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"LegendreP", "[", 
             RowBox[{"n", ",", "m", ",", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ctk", " ", "kt", " ", "r", " ", 
               RowBox[{"SphericalBesselJ", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n"}], ",", 
                 RowBox[{"kt", " ", "r"}]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"SphericalBesselJ", "[", 
                RowBox[{"n", ",", 
                 RowBox[{"kl", " ", "r"}]}], "]"}]}], "+", 
              RowBox[{"Ctk", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"SphericalBesselJ", "[", 
                  RowBox[{"n", ",", 
                   RowBox[{"kt", " ", "r"}]}], "]"}], "-", 
                 RowBox[{"kt", " ", "r", " ", 
                  RowBox[{"SphericalBesselJ", "[", 
                   RowBox[{
                    RowBox[{"1", "+", "n"}], ",", 
                    RowBox[{"kt", " ", "r"}]}], "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], "}"}]}], "/.", 
        RowBox[{"n", "->", "nspher"}]}], "/.", 
       RowBox[{"m", "->", "0"}]}], "/.", 
      RowBox[{"\[Omega]", "->", 
       RowBox[{"\[Omega]$spher$table", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]T$spher", "[", "k_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"kconst", " ", 
          RowBox[{"Tv", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "2", " ", "\[Rho]", " ", 
          RowBox[{"\[Omega]", "^", "2"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"r", "^", "2"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             RowBox[{"Norm", "[", 
              RowBox[{"Grad", "[", 
               RowBox[{
                RowBox[{"Div", "[", 
                 RowBox[{
                  RowBox[{"u$spher", "[", 
                   RowBox[{"r", ",", "\[Theta]", ",", "k"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
                  "\"\<Spherical\>\""}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
                "\"\<Spherical\>\""}], "]"}], "]"}], "^", "2"}]}], "/.", " ", 
           
           RowBox[{"\[Phi]", "->", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "R"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
          RowBox[{"Method", "->", 
           RowBox[{"{", 
            RowBox[{"\"\<GaussKronrodRule\>\"", ",", 
             RowBox[{"\"\<SymbolicProcessing\>\"", "->", "0"}]}], "}"}]}], 
          ",", 
          RowBox[{"WorkingPrecision", "->", "6"}], ",", 
          RowBox[{"PrecisionGoal", "->", "4"}]}], "]"}], "/", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"r", "^", "2"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             RowBox[{"Norm", "[", 
              RowBox[{"u$spher", "[", 
               RowBox[{"r", ",", "\[Theta]", ",", "k"}], "]"}], "]"}], "^", 
             "2"}]}], "/.", " ", 
           RowBox[{"\[Phi]", "->", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "R"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
          RowBox[{"Method", "->", 
           RowBox[{"{", 
            RowBox[{"\"\<GaussKronrodRule\>\"", ",", 
             RowBox[{"\"\<SymbolicProcessing\>\"", "->", "0"}]}], "}"}]}], 
          ",", 
          RowBox[{"WorkingPrecision", "->", "6"}], ",", 
          RowBox[{"PrecisionGoal", "->", "4"}]}], "]"}]}]}], "/.", 
      RowBox[{"\[Omega]", "->", 
       RowBox[{"\[Omega]$spher$table", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]T$spher$table", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}], 
          RowBox[{"\[Gamma]T$spher", "[", "k", "]"}]}], ",", "2"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$spher$table", "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Q$spher$table", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Omega]$spher$table", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Gamma]dissvisc$spher$taylor$table", " ", "[", 
              RowBox[{"[", "k", "]"}], "]"}], " ", "+", 
             RowBox[{"\[Gamma]T$spher$table", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "\[Omega]$spher$table", "]"}]}], "}"}]}], 
       "]"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"Q$spher$table", ",", 
      RowBox[{"Joined", "->", "True"}]}], "]"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]$spher$table$complex", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Omega]", "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"fspheroidalcomplex", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Eta]1s", "->", "\[Eta]1"}], ",", 
               RowBox[{"\[Eta]2s", "->", "\[Eta]2"}]}], "}"}]}], ")"}], "==", 
           "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Omega]", ",", 
            RowBox[{
             RowBox[{"\[CapitalOmega]", "[", 
              RowBox[{"\[Omega]$spher$table", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "+", 
             RowBox[{"I", " ", 
              RowBox[{"\[Gamma]dissvisc$spher$taylor$table", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}]}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "->", "120"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
         "Length", "[", "\[Gamma]dissvisc$spher$taylor$table", "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]$Re$spher$table$asympt$L", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Omega]reL", "[", 
        RowBox[{
         RowBox[{"\[Omega]$spher$table", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "\[Eta]1", ",", "\[Eta]2"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$spher$table", "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]$Re$spher$table$asympt$T", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Omega]reT", "[", 
        RowBox[{
         RowBox[{"\[Omega]$spher$table", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "\[Eta]1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$spher$table", "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"header$spher", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\"\<\[Omega]\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"Round", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Omega]$spher$table", "[", 
              RowBox[{"[", "i", "]"}], "]"}], 
             RowBox[{"10", "^", 
              RowBox[{"-", "9"}]}]}], ",", "2"}], "]"}], ",", 
          RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$spher$table", "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"PrependTo", "[", 
     RowBox[{"header$spher", ",", "\"\<frequency [GHz]\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"header$spher1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\"\<\[Omega]\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"Round", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Omega]$spher$table", "[", 
              RowBox[{"[", "i", "]"}], "]"}], 
             RowBox[{"10", "^", 
              RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
          RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$spher$table", "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"PrependTo", "[", 
     RowBox[{"header$spher1", ",", "\"\<frequency \[Omega]0[MHz]\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"header$spher2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\"\<\[Omega]\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"Round", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Re", "@", 
              RowBox[{"\[Omega]$spher$table$complex", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], 
             RowBox[{"10", "^", 
              RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
          RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$spher$table$complex", "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"PrependTo", "[", 
     RowBox[{"header$spher2", ",", "\"\<frequency \[Omega] [MHz]\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"header$spher3", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\"\<\[Omega]\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"Round", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Re", "@", 
              RowBox[{"\[Omega]$Re$spher$table$asympt$L", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], 
             RowBox[{"10", "^", 
              RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
          RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$Re$spher$table$asympt$L", "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"PrependTo", "[", 
     RowBox[{
     "header$spher3", ",", "\"\<frequency \[Omega]L asypmt  [MHz]\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"header$spher4", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\"\<\[Omega]\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"Round", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Re", "@", 
              RowBox[{"\[Omega]$Re$spher$table$asympt$T", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], 
             RowBox[{"10", "^", 
              RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
          RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$Re$spher$table$asympt$T", "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"PrependTo", "[", 
     RowBox[{
     "header$spher4", ",", "\"\<frequency \[Omega]T asypmt [MHz]\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"header$spher5", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Greater", "[", 
        RowBox[{
         RowBox[{"\[Omega]$spher$table", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"Re", "[", 
          RowBox[{"\[Omega]$spher$table$complex", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Length", "[", "\[Omega]$spher$table", "]"}], ",", 
            RowBox[{"Length", "[", "\[Omega]$spher$table$complex", "]"}]}], 
           "}"}], "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"header$spher6", "=", 
     RowBox[{"PrependTo", "[", 
      RowBox[{
      "\[Gamma]T$spher$table", ",", "\"\<\[Gamma]dissT [10^6/s]\>\""}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrependTo", "[", 
     RowBox[{"header$spher5", ",", "\"\<Check: \[Omega]0 > \[Omega]\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"grid$1$table", "=", 
     RowBox[{"Round", " ", "[", 
      RowBox[{
       RowBox[{"\[Gamma]dissvisc$spher$taylor$table", " ", 
        RowBox[{"10", "^", 
         RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"grid$2$table", "=", 
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Im", "@", "\[Omega]$spher$table$complex"}], " ", 
        RowBox[{"10", "^", 
         RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"grid$3$table", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}], 
          RowBox[{
           RowBox[{
            RowBox[{"\[Omega]$spher$table", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "\[Rho]", " ", 
             RowBox[{"cl", "^", "2"}]}], ")"}]}], 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$spher$table", "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"grid$4$table", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", "\[Eta]1", ")"}], 
          RowBox[{
           RowBox[{
            RowBox[{"\[Omega]$spher$table", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "\[Rho]", " ", 
             RowBox[{"ct", "^", "2"}]}], ")"}]}], 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$spher$table", "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"header$spher1", ",", 
       RowBox[{"PrependTo", "[", 
        RowBox[{
        "grid$1$table", ",", "\"\<\[Gamma] from Taylor [10^6/s]\>\""}], "]"}], 
       RowBox[{"(*", 
        RowBox[{",", 
         RowBox[{"PrependTo", "[", 
          RowBox[{
          "\[Gamma]dissviscint$table$rnd", ",", 
           "\"\<\[Gamma] from integral [10^-6/s]\>\""}], "]"}]}], "*)"}], ",", 
       RowBox[{"PrependTo", "[", 
        RowBox[{
        "grid$2$table", ",", "\"\<\[Gamma] from complex plane [10^6/s]\>\""}],
         "]"}], ",", 
       RowBox[{"PrependTo", "[", 
        RowBox[{
        "grid$3$table", ",", "\"\<\[Gamma]L asymptotic [10^6/s]\>\""}], "]"}],
        ",", 
       RowBox[{"PrependTo", "[", 
        RowBox[{
        "grid$4$table", ",", "\"\<\[Gamma]T asymptotic [10^6/s]\>\""}], "]"}],
        ",", "header$spher6"}], "}"}], ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "header$spher1", ",", "header$spher2", ",", "header$spher3", ",", 
       "header$spher4", ",", "header$spher5"}], "}"}], ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}], "\[IndentingNewLine]", 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.922436235796555*^9, 3.922436322136384*^9}, {
   3.922436372816226*^9, 3.922436382963375*^9}, 3.9224364439329042`*^9, {
   3.922436725876563*^9, 3.922436762382373*^9}, 3.922437153267387*^9, {
   3.92243720569221*^9, 3.922437208830982*^9}, {3.92278102077997*^9, 
   3.922781024323*^9}, 3.922781076692789*^9, 3.9227811797670393`*^9, {
   3.9227813510504427`*^9, 3.922781387259451*^9}, {3.922781426472155*^9, 
   3.922781438036647*^9}, {3.922781680941659*^9, 3.922781681295917*^9}, {
   3.9227817520001917`*^9, 3.9227817555073977`*^9}, {3.922782019863537*^9, 
   3.92278204779184*^9}, {3.923119001699628*^9, 3.923119035508607*^9}, {
   3.923119070383687*^9, 3.923119185022839*^9}, {3.923119344384437*^9, 
   3.923119369720039*^9}, {3.9231196201433372`*^9, 3.923119642783104*^9}, {
   3.923119696231084*^9, 3.923119707564082*^9}, {3.923119774431635*^9, 
   3.92311977478717*^9}, {3.923119812793791*^9, 3.9231198485086393`*^9}, {
   3.923119914879106*^9, 3.923119915309387*^9}, 3.923119961202607*^9, {
   3.923120024053606*^9, 3.923120066635515*^9}, 3.923120098796391*^9, 
   3.9231203842320213`*^9, 3.923120437460047*^9, {3.9246797609536324`*^9, 
   3.924679770236825*^9}, {3.924679838657878*^9, 3.924679882485836*^9}, {
   3.924679966150217*^9, 3.924680126332267*^9}, {3.9246801574004374`*^9, 
   3.924680182984042*^9}, {3.9246802753234663`*^9, 3.924680296844301*^9}, 
   3.9246803785911922`*^9, {3.925280472121367*^9, 3.925280488510592*^9}, {
   3.9252805461546307`*^9, 3.925280571674747*^9}, {3.925280635983148*^9, 
   3.925280647261509*^9}, {3.925281359537505*^9, 3.925281501565672*^9}, {
   3.925281580472534*^9, 3.925281735642516*^9}, {3.925281861318466*^9, 
   3.925282012373803*^9}, {3.925282076614334*^9, 3.9252820769217377`*^9}, {
   3.9252821823589277`*^9, 3.925282190109419*^9}, {3.9252825220757837`*^9, 
   3.925282616902841*^9}, {3.925282658794045*^9, 3.925282781742351*^9}, {
   3.925282926555004*^9, 3.92528294133914*^9}, {3.925283073182675*^9, 
   3.9252831427781143`*^9}, {3.9264075164804163`*^9, 3.926407538123474*^9}, {
   3.9264083726879253`*^9, 3.9264084244888573`*^9}, {3.9264084582978077`*^9, 
   3.9264085044348288`*^9}, {3.9264085425525217`*^9, 3.926408592585225*^9}, {
   3.9264102029217587`*^9, 3.926410214744623*^9}, {3.929667669607917*^9, 
   3.929667669784707*^9}, 3.929668110814733*^9, {3.929668195903314*^9, 
   3.929668196105081*^9}, {3.930377427956688*^9, 3.9303774451326847`*^9}, {
   3.930377485907366*^9, 3.9303775523206167`*^9}, {3.9303776160624847`*^9, 
   3.9303776709422283`*^9}, {3.9303777107467546`*^9, 
   3.9303777898070602`*^9}, {3.930377820700296*^9, 3.9303778361243258`*^9}, {
   3.93037787074446*^9, 3.930377880110427*^9}, {3.930377946900217*^9, 
   3.930377979171712*^9}, {3.930378035970516*^9, 3.930378058834178*^9}, {
   3.930378430167019*^9, 3.930378446799559*^9}, {3.930378557459549*^9, 
   3.930378606462455*^9}, {3.930378639153762*^9, 3.930378691107234*^9}, {
   3.930378833039349*^9, 3.930378834410254*^9}, {3.9303792795091343`*^9, 
   3.9303792802817373`*^9}, {3.9303796015779*^9, 3.930379638484429*^9}, {
   3.930379770005897*^9, 3.930379900783737*^9}, {3.93037997034755*^9, 
   3.930379985778859*^9}, {3.930380187325252*^9, 3.930380188383388*^9}, {
   3.930380231342409*^9, 3.9303802325701323`*^9}, {3.930380506868449*^9, 
   3.9303805082637*^9}, 3.930380803756509*^9, {3.930380981432869*^9, 
   3.930380993191725*^9}, 3.930381111804441*^9, {3.9303811512448053`*^9, 
   3.93038117261722*^9}, {3.930384477282324*^9, 3.9303845028953657`*^9}, {
   3.9303848583480253`*^9, 3.930384909313908*^9}, {3.9303849758170023`*^9, 
   3.930384997112379*^9}},
 CellLabel->
  "In[906]:=",ExpressionUUID->"eba02bff-5232-4844-82cc-51dd9918a500"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwUV3c8le8bFhGSkZFk75WVPc97W4eM41Ap8pWQhBBCskJC9k5aCJFI9jie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        "]]},
      Annotation[#, "Charting`Private`Tag$61183#1"]& ]}, {}}, {{}, 
    {RGBColor[1, 0, 0], PointSize[Medium], AbsoluteThickness[1.6], 
     PointBox[{{6.1891863056626205`*^10, 0.}, {1.2377777114019876`*^11, 0.}, {
      1.5872069404056918`*^11, 0.}, {1.817832116846388*^11, 0.}, {
      2.349462625800552*^11, 0.}, {2.819037074614282*^11, 0.}, {
      2.900375022544769*^11, 0.}, {3.423883479628076*^11, 0.}, {
      3.952127789399696*^11, 0.}, {4.0311145676849664`*^11, 0.}, {
      4.491514712173207*^11, 0.}}]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Omega]\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"f(\[Omega])\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
   "\"Zeros of charateristic equation spheroidal modes\"", TraditionalForm],
  PlotRange->{{0, 500000000000}, {-1.9434558983376788`*^14, 
    1.02325642013844*^14}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.930378447830905*^9, 3.930378607995263*^9, 3.9303786927222223`*^9, {
   3.9303787406603127`*^9, 3.9303787633334417`*^9}, 3.9303788400104227`*^9, 
   3.930379281644444*^9, 3.9303798834593077`*^9, 3.930379986578107*^9, 
   3.9303801965059566`*^9, 3.930380408026483*^9, 3.93038080542176*^9, 
   3.930380994749558*^9, 3.930381174439451*^9, 3.930384913179471*^9, 
   3.930384998165756*^9, 3.930385621743531*^9},
 CellLabel->
  "Out[908]=",ExpressionUUID->"7da2b6d5-0a5c-4f3d-953c-982f57f9d9a7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"frequency \[Omega]0[MHz]\"\>", \
"\<\"\[Omega]1=\\!\\(\\*RowBox[{\\\"61892\\\"}]\\)\"\>", \
"\<\"\[Omega]2=\\!\\(\\*RowBox[{\\\"123778\\\"}]\\)\"\>", \
"\<\"\[Omega]3=\\!\\(\\*RowBox[{\\\"158720\\\"}]\\)\"\>", \
"\<\"\[Omega]4=\\!\\(\\*RowBox[{\\\"181784\\\"}]\\)\"\>", \
"\<\"\[Omega]5=\\!\\(\\*RowBox[{\\\"234946\\\"}]\\)\"\>", \
"\<\"\[Omega]6=\\!\\(\\*RowBox[{\\\"281904\\\"}]\\)\"\>", \
"\<\"\[Omega]7=\\!\\(\\*RowBox[{\\\"290038\\\"}]\\)\"\>", \
"\<\"\[Omega]8=\\!\\(\\*RowBox[{\\\"342388\\\"}]\\)\"\>", \
"\<\"\[Omega]9=\\!\\(\\*RowBox[{\\\"395212\\\"}]\\)\"\>", "\<\"\[Omega]10=\\!\
\\(\\*RowBox[{\\\"403112\\\"}]\\)\"\>", \
"\<\"\[Omega]11=\\!\\(\\*RowBox[{\\\"449152\\\"}]\\)\"\>"},
    {"\<\"\[Gamma] from Taylor [10^6/s]\"\>", "634", "2494", "1484", "5298", 
     "9164", "5202", "12504", "19530", "24702", "8998", "33640"},
    {"\<\"\[Gamma] from complex plane [10^6/s]\"\>", "634", "2494", "1480", 
     "5302", "9166", "4386", "13320", "19532", "25946", "7744", "33648"},
    {"\<\"\[Gamma]L asymptotic [10^6/s]\"\>", "176", "704", "1158", "1518", 
     "2538", "3654", "3866", "5388", "7180", "7470", "9274"},
    {"\<\"\[Gamma]T asymptotic [10^6/s]\"\>", "640", "2560", "4208", "5520", 
     "9222", "13278", "14054", "19586", "26096", "27150", "33704"},
    {"\<\"\[Gamma]dissT [10^6/s]\"\>", "198", "144", "4530", "370", "100", 
     "13354", "2562", "94", "2306", "30000", "108"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.930378447830905*^9, 3.930378607995263*^9, 3.9303786927222223`*^9, {
   3.9303787406603127`*^9, 3.9303787633334417`*^9}, 3.9303788400104227`*^9, 
   3.930379281644444*^9, 3.9303798834593077`*^9, 3.930379986578107*^9, 
   3.9303801965059566`*^9, 3.930380408026483*^9, 3.93038080542176*^9, 
   3.930380994749558*^9, 3.930381174439451*^9, 3.930384913179471*^9, 
   3.930384998165756*^9, 3.9303856752761593`*^9},
 CellLabel->
  "Out[936]=",ExpressionUUID->"f6ca6b2a-a30a-4a98-9460-657c7a2b603b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"frequency \[Omega]0[MHz]\"\>", \
"\<\"\[Omega]1=\\!\\(\\*RowBox[{\\\"61892\\\"}]\\)\"\>", \
"\<\"\[Omega]2=\\!\\(\\*RowBox[{\\\"123778\\\"}]\\)\"\>", \
"\<\"\[Omega]3=\\!\\(\\*RowBox[{\\\"158720\\\"}]\\)\"\>", \
"\<\"\[Omega]4=\\!\\(\\*RowBox[{\\\"181784\\\"}]\\)\"\>", \
"\<\"\[Omega]5=\\!\\(\\*RowBox[{\\\"234946\\\"}]\\)\"\>", \
"\<\"\[Omega]6=\\!\\(\\*RowBox[{\\\"281904\\\"}]\\)\"\>", \
"\<\"\[Omega]7=\\!\\(\\*RowBox[{\\\"290038\\\"}]\\)\"\>", \
"\<\"\[Omega]8=\\!\\(\\*RowBox[{\\\"342388\\\"}]\\)\"\>", \
"\<\"\[Omega]9=\\!\\(\\*RowBox[{\\\"395212\\\"}]\\)\"\>", "\<\"\[Omega]10=\\!\
\\(\\*RowBox[{\\\"403112\\\"}]\\)\"\>", \
"\<\"\[Omega]11=\\!\\(\\*RowBox[{\\\"449152\\\"}]\\)\"\>"},
    {"\<\"frequency \[Omega] [MHz]\"\>", \
"\<\"\[Omega]1=\\!\\(\\*RowBox[{\\\"61888\\\"}]\\)\"\>", \
"\<\"\[Omega]2=\\!\\(\\*RowBox[{\\\"123758\\\"}]\\)\"\>", \
"\<\"\[Omega]3=\\!\\(\\*RowBox[{\\\"158732\\\"}]\\)\"\>", \
"\<\"\[Omega]4=\\!\\(\\*RowBox[{\\\"181680\\\"}]\\)\"\>", \
"\<\"\[Omega]5=\\!\\(\\*RowBox[{\\\"234772\\\"}]\\)\"\>", \
"\<\"\[Omega]6=\\!\\(\\*RowBox[{\\\"282640\\\"}]\\)\"\>", \
"\<\"\[Omega]7=\\!\\(\\*RowBox[{\\\"288938\\\"}]\\)\"\>", \
"\<\"\[Omega]8=\\!\\(\\*RowBox[{\\\"341832\\\"}]\\)\"\>", \
"\<\"\[Omega]9=\\!\\(\\*RowBox[{\\\"394880\\\"}]\\)\"\>", "\<\"\[Omega]10=\\!\
\\(\\*RowBox[{\\\"402518\\\"}]\\)\"\>", \
"\<\"\[Omega]11=\\!\\(\\*RowBox[{\\\"447880\\\"}]\\)\"\>"},
    {"\<\"frequency \[Omega]L asypmt  [MHz]\"\>", \
"\<\"\[Omega]1=\\!\\(\\*RowBox[{\\\"61892\\\"}]\\)\"\>", \
"\<\"\[Omega]2=\\!\\(\\*RowBox[{\\\"123776\\\"}]\\)\"\>", \
"\<\"\[Omega]3=\\!\\(\\*RowBox[{\\\"158716\\\"}]\\)\"\>", \
"\<\"\[Omega]4=\\!\\(\\*RowBox[{\\\"181776\\\"}]\\)\"\>", \
"\<\"\[Omega]5=\\!\\(\\*RowBox[{\\\"234932\\\"}]\\)\"\>", \
"\<\"\[Omega]6=\\!\\(\\*RowBox[{\\\"281880\\\"}]\\)\"\>", \
"\<\"\[Omega]7=\\!\\(\\*RowBox[{\\\"290012\\\"}]\\)\"\>", \
"\<\"\[Omega]8=\\!\\(\\*RowBox[{\\\"342346\\\"}]\\)\"\>", \
"\<\"\[Omega]9=\\!\\(\\*RowBox[{\\\"395148\\\"}]\\)\"\>", "\<\"\[Omega]10=\\!\
\\(\\*RowBox[{\\\"403042\\\"}]\\)\"\>", \
"\<\"\[Omega]11=\\!\\(\\*RowBox[{\\\"449056\\\"}]\\)\"\>"},
    {"\<\"frequency \[Omega]T asypmt [MHz]\"\>", \
"\<\"\[Omega]1=\\!\\(\\*RowBox[{\\\"61888\\\"}]\\)\"\>", \
"\<\"\[Omega]2=\\!\\(\\*RowBox[{\\\"123752\\\"}]\\)\"\>", \
"\<\"\[Omega]3=\\!\\(\\*RowBox[{\\\"158664\\\"}]\\)\"\>", \
"\<\"\[Omega]4=\\!\\(\\*RowBox[{\\\"181700\\\"}]\\)\"\>", \
"\<\"\[Omega]5=\\!\\(\\*RowBox[{\\\"234766\\\"}]\\)\"\>", \
"\<\"\[Omega]6=\\!\\(\\*RowBox[{\\\"281590\\\"}]\\)\"\>", \
"\<\"\[Omega]7=\\!\\(\\*RowBox[{\\\"289696\\\"}]\\)\"\>", \
"\<\"\[Omega]8=\\!\\(\\*RowBox[{\\\"341828\\\"}]\\)\"\>", \
"\<\"\[Omega]9=\\!\\(\\*RowBox[{\\\"394350\\\"}]\\)\"\>", "\<\"\[Omega]10=\\!\
\\(\\*RowBox[{\\\"402196\\\"}]\\)\"\>", \
"\<\"\[Omega]11=\\!\\(\\*RowBox[{\\\"447886\\\"}]\\)\"\>"},
    {"\<\"Check: \[Omega]0 > \[Omega]\"\>", "True", "True", "False", "True", 
     "True", "False", "True", "True", "True", "True", "True"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.930378447830905*^9, 3.930378607995263*^9, 3.9303786927222223`*^9, {
   3.9303787406603127`*^9, 3.9303787633334417`*^9}, 3.9303788400104227`*^9, 
   3.930379281644444*^9, 3.9303798834593077`*^9, 3.930379986578107*^9, 
   3.9303801965059566`*^9, 3.930380408026483*^9, 3.93038080542176*^9, 
   3.930380994749558*^9, 3.930381174439451*^9, 3.930384913179471*^9, 
   3.930384998165756*^9, 3.930385675281046*^9},
 CellLabel->
  "Out[937]=",ExpressionUUID->"e4d872f8-93e2-4635-9212-a49c02026b07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"investigation", " ", "of", " ", "\[Eta]1"}], "-", 
    RowBox[{
    "dependence", " ", "of", " ", "ratio", " ", "of", " ", "resonances"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]kmn0comptestneu", "[", 
      RowBox[{"\[Eta]1ss_", ",", "\[Eta]2ss_", ",", "\[Omega]start_"}], "]"}],
      ":=", 
     RowBox[{"\[Omega]", "/.", 
      RowBox[{"(", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fspheroidalcomplex", "/.", 
           RowBox[{"\[Eta]1s", "->", "\[Eta]1ss"}]}], "/.", 
          RowBox[{"\[Eta]2s", "->", "\[Eta]2ss"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Omega]", ",", "\[Omega]start"}], "}"}], ",", 
         RowBox[{"MaxIterations", "->", "20000"}], ",", 
         RowBox[{"AccuracyGoal", "->", "30"}], ",", 
         RowBox[{"WorkingPrecision", "->", "70"}]}], "]"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    StyleBox[
     RowBox[{"ktt", "=", "3"}],
     Background->RGBColor[1, 0.85, 0.85]], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Eta]1max", "=", 
     RowBox[{"1", "/", "10"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"nmax", "=", "50"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"d\[Eta]1", "=", 
     RowBox[{"\[Eta]1max", "/", 
      RowBox[{"(", 
       RowBox[{"nmax", "-", "1"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Eta]1tab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"d\[Eta]1", "*", 
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"w", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "nmax", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Omega]start", "=", 
     RowBox[{"\[Omega]$spher$table", "[", 
      RowBox[{"[", "ktt", "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Omega]i", "=", 
        RowBox[{"\[Omega]kmn0comptestneu", "[", 
         RowBox[{
          RowBox[{"d\[Eta]1", "*", 
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}]}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "d\[Eta]1", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], "/", "3"}]}], ")"}], ",", 
          "\[Omega]start"}], "]"}]}], ";", 
       RowBox[{"\[Omega]start", "=", "\[Omega]i"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "=", "\[Omega]i"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "nmax"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"\[Eta]1tab", ",", 
        RowBox[{
         RowBox[{"Re", "@", "w"}], "/", 
         RowBox[{"\[Omega]$spher$table", "[", 
          RowBox[{"[", "ktt", "]"}], "]"}]}]}], "}"}], "]"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"All", ",", "All"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Eta]1\>\"", ",", "\"\<(Re(\[Omega])/\[Omega]0)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotLabel", "->", 
      RowBox[{
      "\"\<\[Eta]1-dependence of ratio of resonances for \[Omega]\>\"", "<>", 
       
       RowBox[{"ToString", "[", "ktt", "]"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.926407715655448*^9, 3.926407715928549*^9}, {
   3.926407776336729*^9, 3.926407789095582*^9}, {3.926407869694623*^9, 
   3.926407895362509*^9}, 3.926407984879814*^9, {3.927707120005747*^9, 
   3.927707175662991*^9}, {3.9277072234851093`*^9, 3.927707310206921*^9}, {
   3.927707354489716*^9, 3.927707428835661*^9}, {3.9277074695323763`*^9, 
   3.9277074761519203`*^9}, {3.927707599909254*^9, 3.9277076084326143`*^9}, {
   3.927707656201427*^9, 3.927707660408166*^9}, {3.9277079121356077`*^9, 
   3.927707915804707*^9}, {3.927707958161654*^9, 3.927707960696575*^9}, {
   3.927708423711439*^9, 3.927708494195242*^9}, {3.927708550517626*^9, 
   3.92770863034825*^9}, {3.927708672974718*^9, 3.927708703228951*^9}, {
   3.927708771176713*^9, 3.927708799227388*^9}, {3.927709235503894*^9, 
   3.927709288311104*^9}, {3.9277093197509403`*^9, 3.9277093318413677`*^9}, {
   3.9277095410870543`*^9, 3.92770959693832*^9}, {3.92966821802218*^9, 
   3.929668218180825*^9}, 3.9303850047409487`*^9, {3.930385050324504*^9, 
   3.9303851624664783`*^9}, {3.930385192648027*^9, 3.9303852525169563`*^9}, {
   3.930385726092886*^9, 3.930385731043077*^9}},
 CellLabel->
  "In[938]:=",ExpressionUUID->"4b986aa1-d4ec-477f-b480-dc9c77729c59"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxVkQ0s1GEcx92/2NFsTbKaSdaViFnXZrTpO7MyK4a4GQsja6V2po1UOzFJ
m4ybrFPOceftlLfjzkVmKcIqYUIludHWWo9D5+VIz7X739az37Nnnz0vv+/3
+7glCSNTGCsrKz6dpvX/sYg3FYd/LmgSMZBzPHiHhdMgWoq3t6fceNUvaXpP
FhyvSHkulv07sNUkB56g7G/tUzc7n4eWer0xzHL+PpS5UaNCyi7jgbQeQNE0
7fnQcr8YJae3BD2UcyKUg7p3YkTfrS37YXmvFFx9r/N+ziKWOlV5XzbLoDAY
7EM47PsSyEYLirIoXzz4Ah89H8Mp0qW7gcP2q4DqVLp6kvLEvf6NkZhKyAdH
q6wZtr8ME94BSh/KitXvsSl9Vfg1xrMRMKyeapz361vLpHzhX0M5nEPJWCnD
6lNgturGeiNlpwT93gR9Dbo+cT93M6zeWtRIxdv9lN87ZCzHcevRo4lZH2RY
/Q0YWi8XvqZcYJLnqkTd8Oo+LcP6aYRupaRLQTnwZnZTtO9TWOtsvQoY1t8z
SGUx55Ipb3jvLIwMbYLcX2Lny7B+m7ElGk6wojyV9qrdnd8CLl8S9pLD+m9B
/nPe3C3K6qH8Q7UBrdD2Lnh5c9g8WnEpVRo8Qf9DzAuh1QYnmSA80/JfbTgj
yrm8m7JQtIsjj1Lh90BUetA2MeelQvCx2yOCPwRnJ98K3RLbkYKRoLgtYs6v
HTOx3CMRmwRH+cUzlakdeNQcNOZnJOY8O3Ctmt/gsEFgcncgU43rpfE2X9eI
OV81xHOFIdJVgm/zjt1PcjXIYE5+CDcQc96dMI57GA0rBKY0nYs6ocu245Us
E3P+WnTEu9e5LhGUS0xDi7wpj5nqRYK/HXaOQQ==
     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Eta]1\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"(Re(\[Omega])/\[Omega]0)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0.997982516306654},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
   "\"\[Eta]1-dependence of ratio of resonances for \[Omega]3\"", 
    TraditionalForm],
  PlotRange->{{0, 0.1}, {0.997982516306654, 1.000680898675895}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9303851571646557`*^9, {3.9303852349969263`*^9, 3.930385254415208*^9}, 
   3.9303857377217503`*^9},
 CellLabel->
  "Out[947]=",ExpressionUUID->"47de3379-c915-43d5-ab50-fbb4c6012cb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"begin", " ", "torsional", " ", "modes"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{"ntors", "=", "2"}],
     Background->RGBColor[1, 0.85, 0.85]], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ftors$complex", "=", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "ntors"}], ")"}], " ", 
       RowBox[{"SphericalBesselJ", "[", 
        RowBox[{"ntors", ",", "Rtbars"}], "]"}]}], "-", 
      RowBox[{"2", "Rtbars", " ", 
       RowBox[{"SphericalBesselJ", "[", 
        RowBox[{
         RowBox[{"1", "+", "ntors"}], ",", "Rtbars"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]dissvisc$tors", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"I", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"ftors$complex", ",", "\[Eta]1s"}], "]"}], "/.", 
               RowBox[{"\[Eta]1s", "->", "0"}]}], "/.", 
              RowBox[{"\[Eta]2s", "->", "0"}]}], ")"}]}], "+", 
           RowBox[{"\[Eta]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"ftors$complex", ",", "\[Eta]2s"}], "]"}], "/.", 
               RowBox[{"\[Eta]1s", "->", "0"}]}], "/.", 
              RowBox[{"\[Eta]2s", "->", "0"}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"ftors$complex", ",", "\[Omega]"}], "]"}], "/.", 
            RowBox[{"\[Eta]1s", "->", "0"}]}], "/.", 
           RowBox[{"\[Eta]2s", "->", "0"}]}], ")"}]}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"cl", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]dissvisc$tors$taylor$table", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Gamma]dissvisc$tors", "/.", 
        RowBox[{"\[Omega]", "->", 
         RowBox[{"\[Omega]$tors$table", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Omega]$tors$table", "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]$tors$table", "=", 
     RowBox[{"NSolveValues", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ftors", "[", 
           RowBox[{"ntors", ",", "\[Omega]"}], "]"}], "==", "0"}], ",", 
         RowBox[{"0", "<", "\[Omega]", "<", 
          RowBox[{
           RowBox[{"3", "/", "2"}], " ", 
           RowBox[{"10", "^", "12"}]}]}]}], "}"}], ",", "\[Omega]", ",", 
       RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"ftors", "[", 
        RowBox[{"ntors", ",", "\[Omega]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Omega]", ",", "0", ",", 
         RowBox[{
          RowBox[{"3", "/", "2"}], " ", 
          RowBox[{"10", "^", "12"}]}]}], "}"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "\"\<f(\[Omega])\>\""}], "}"}]}]}], 
      "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"\[Omega]$tors$table", ",", 
          RowBox[{"0", " ", "\[Omega]$tors$table"}]}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"PointSize", "[", "Medium", "]"}]}], "}"}]}]}], "]"}], ",", 
     
     RowBox[{"ImageSize", "->", "500"}], ",", " ", 
     RowBox[{
     "PlotLabel", "->", 
      "\"\<zeros of characteristic equation for torsional modes \>\""}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]$tors$table$complex", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Omega]", "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"ftors$complex", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Eta]1s", "->", "\[Eta]1"}], ",", 
               RowBox[{"\[Eta]2s", "->", "\[Eta]2"}]}], "}"}]}], ")"}], "==", 
           "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Omega]", ",", 
            RowBox[{
             RowBox[{"\[Omega]$tors$table", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "+", 
             RowBox[{"I", " ", 
              RowBox[{"\[Gamma]dissvisc$tors$taylor$table", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{".8", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]$tors$table", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", 
               RowBox[{"I", " ", 
                RowBox[{"\[Gamma]dissvisc$tors$taylor$table", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}], ",", 
            RowBox[{"1.2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]$tors$table", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", 
               RowBox[{"I", " ", 
                RowBox[{"\[Gamma]dissvisc$tors$taylor$table", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Gamma]dissvisc$tors$taylor$table", "]"}]}],
         "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.922782119873139*^9, 3.922782190341379*^9}, {
   3.922782262295025*^9, 3.9227824534391623`*^9}, {3.9227825428789*^9, 
   3.922782550552122*^9}, {3.922782950038636*^9, 3.922782950719934*^9}, {
   3.922782999805966*^9, 3.9227831254941807`*^9}, {3.92278317230927*^9, 
   3.922783190550261*^9}, {3.9231186752737503`*^9, 3.923118727975025*^9}, {
   3.923118896928076*^9, 3.9231189334942417`*^9}, {3.926409228179913*^9, 
   3.926409230931307*^9}, {3.926409437959293*^9, 3.926409439931827*^9}, 
   3.927705497737441*^9, {3.927705536966915*^9, 3.927705541100996*^9}, {
   3.93038530323358*^9, 3.930385346002635*^9}, {3.930385420775963*^9, 
   3.9303854354350433`*^9}, {3.930385780276751*^9, 3.930385785156247*^9}},
 CellLabel->
  "In[969]:=",ExpressionUUID->"36f09ceb-76b9-4aef-868b-38c262b0cb80"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwUmHc81d8fx81CKkoIISINexcOb9l773W5RiiiQYOiYUZKkiJUSmmI+kaO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        "]]},
      Annotation[#, "Charting`Private`Tag$66425#1"]& ]}, {}}, {{}, 
    {RGBColor[1, 0, 0], PointSize[Medium], AbsoluteThickness[1.6], 
     PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQvXCN13W+NcpODFAwbckKb3MBGzh/l/6/dxfWuMD5
mkvW6UWLeMP5XrE9ukWbAuB8PiWf2f+uBMP5PVMmHXT4Egbn5zEyV+QLRsH5
emviKyx0Y+F8lvPNmUwqCXD+6/YTP7g3JsL5uVz5E87bJsP5TlvW/4k5lQLn
B7KJzdoflgbnN6l8OfX/UTqcH33W8ZFyfiacL6/SvMfgdxacL3bbX02rPQfO
tzxzR0lYOA/On/Jqruy7eflw/l6xz21xUwvgfGX38hMO0YVw/pZfk+vkFIvg
fKVTyRY/niH43ZwFeefWFMP5vzJ/ti0sKoHzN+73v1loUQrnAwA+UWGb
      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Omega]\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"f(\[Omega])\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
   "\"zeros of characteristic equation for torsional modes \"", 
    TraditionalForm],
  PlotRange->{{0, 1500000000000}, {-2.0720043995245447`, 2.0168337508021312`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.922782381543584*^9, 3.922782459295329*^9, 3.922782555160163*^9, 
   3.922783128998369*^9, 3.922783192389653*^9, {3.923118679303795*^9, 
   3.923118760061412*^9}, 3.923118942397369*^9, 3.926408941733039*^9, {
   3.9264092027433033`*^9, 3.926409231703854*^9}, 3.9264094421003103`*^9, 
   3.92770474355443*^9, 3.927705067463249*^9, 3.927705510923365*^9, 
   3.927705541780858*^9, 3.930385347148829*^9, 3.930385453980845*^9, {
   3.930385755207623*^9, 3.9303857863703012`*^9}, 3.930385833662469*^9},
 CellLabel->
  "Out[974]=",ExpressionUUID->"585e9b0e-1ac5-4b26-a172-49d90edd7b79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "\[Omega]$tors$table$rnd", ",", "Re$\[Omega]$tors$table$rnd", ",", 
     "Im$\[Omega]$tors$table$rnd", ",", "\[Omega]$tors$table$asympt$T", ",", 
     "tors$true$table", ",", "\[Gamma]dissvisc$tors$taylor$table$rnd", ",", 
     "\[Gamma]dissvisc$tors$asympt"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]$tors$table$rnd", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Re$\[Omega]$tors$table$rnd", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Im$\[Omega]$tors$table$rnd", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tors$header1", "=", "\"\<frequency \[Omega]0 [MHz]\>\""}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]$tors$table$rnd", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Omega]$tors$table", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"tors$header2", "=", "\"\<frequency Re(\[Omega]) [MHz]\>\""}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Re$\[Omega]$tors$table$rnd", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Re", "@", 
           RowBox[{"\[Omega]$tors$table$complex", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "tors$header3", "=", "\"\<\[Gamma] from complex plane [10^6/s]\>\""}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Im$\[Omega]$tors$table$rnd", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "@", 
           RowBox[{"\[Omega]$tors$table$complex", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tors$header4", "=", "\"\<frequency \[Omega]T asypmt [MHz]\>\""}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]$tors$table$asympt$T", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{"\[Omega]reT", "[", 
          RowBox[{
           RowBox[{"\[Omega]$tors$table", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "\[Eta]1"}], "]"}], 
         RowBox[{"10", "^", 
          RowBox[{"-", "6"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tors$header5", "=", "\"\<Check: \[Omega]0 > \[Omega]\>\""}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tors$true$table", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Greater", "[", 
        RowBox[{
         RowBox[{"\[Omega]$tors$table", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"Re", "[", 
          RowBox[{"\[Omega]$tors$table$complex", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tors$header6", "=", "\"\<\[Gamma] from Taylor [10^6/s]\>\""}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]dissvisc$tors$taylor$table$rnd", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]dissvisc$tors$taylor$table", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tors$header7", "=", "\"\<\[Gamma]T asymptotic [10^6/s]\>\""}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tors$header8", "=", "\"\<\[Gamma] from integral [10^6/s]\>\""}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]dissvisc$tors$asympt", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Eta]1", " ", 
             RowBox[{
              RowBox[{"\[Omega]$tors$table", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "^", "2"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "\[Rho]", " ", 
             RowBox[{"ct", "^", "2"}]}], ")"}]}], 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]$diss$visc$tors$int$n2$tab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[Eta]1s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36"}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["Pk", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["Pk", "4"]}], "+", 
                    SuperscriptBox["Pk", "6"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"36", "-", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["Pk", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["Pk", "4"]}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                  RowBox[{"Pk", " ", 
                   RowBox[{"(", 
                    RowBox[{"144", "-", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["Pk", "2"]}], "+", 
                    SuperscriptBox["Pk", "4"]}], ")"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}], 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "2"], " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["Pk", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["Pk", "4"]}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "Pk"}], "]"}]}], "+", 
                  RowBox[{"Pk", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    SuperscriptBox["Pk", "2"]}], ")"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "Pk"}], "]"}]}]}], ")"}]}]]}], "/.", 
             RowBox[{"\[Eta]1s", "->", "\[Eta]1"}]}], "/.", 
            RowBox[{"Pk", "->", 
             RowBox[{
              RowBox[{"\[Omega]$tors$table", "[", 
               RowBox[{"[", "i", "]"}], "]"}], " ", 
              RowBox[{"R", "/", "ct"}]}]}]}], " ", ")"}], 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "12"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]0$tors$list", "=", 
     RowBox[{"PrependTo", "[", 
      RowBox[{"\[Omega]$tors$table$rnd", ",", "tors$header1"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Omega]0$tors$list", ",", 
       RowBox[{"PrependTo", "[", 
        RowBox[{"Re$\[Omega]$tors$table$rnd", ",", "tors$header2"}], "]"}], 
       ",", 
       RowBox[{"PrependTo", "[", 
        RowBox[{"\[Omega]$tors$table$asympt$T", ",", "tors$header4"}], "]"}], 
       ",", 
       RowBox[{"PrependTo", "[", 
        RowBox[{"tors$true$table", ",", "tors$header5"}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Omega]0$tors$list", ",", 
       RowBox[{"PrependTo", "[", 
        RowBox[{
        "\[Gamma]dissvisc$tors$taylor$table$rnd", ",", "tors$header6"}], 
        "]"}], ",", 
       RowBox[{"PrependTo", "[", 
        RowBox[{"Im$\[Omega]$tors$table$rnd", ",", "tors$header3"}], "]"}], 
       ",", 
       RowBox[{"PrependTo", "[", 
        RowBox[{"\[Gamma]dissvisc$tors$asympt", ",", "tors$header7"}], "]"}], 
       ",", 
       RowBox[{"PrependTo", "[", 
        RowBox[{"\[Gamma]$diss$visc$tors$int$n2$tab", ",", "tors$header8"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.926409344471874*^9, 3.926409393631071*^9}, {
   3.9264095748337593`*^9, 3.926409726031438*^9}, {3.926409776232382*^9, 
   3.9264099881186047`*^9}, 3.926410110764957*^9, {3.926410145935671*^9, 
   3.926410174187675*^9}, 3.926410234652364*^9, {3.926410272504792*^9, 
   3.9264103145213957`*^9}, {3.926410358133253*^9, 3.9264103847363234`*^9}, {
   3.926410462145179*^9, 3.926410501743968*^9}, {3.9264105733112297`*^9, 
   3.926410649569556*^9}, {3.9264106905478697`*^9, 3.9264107334805107`*^9}, {
   3.926410783402783*^9, 3.9264108490728817`*^9}, {3.9264109981425533`*^9, 
   3.926410998683991*^9}, {3.926411196684556*^9, 3.9264112438650837`*^9}, {
   3.926411503660042*^9, 3.926411508589402*^9}, 3.9264115445003147`*^9, {
   3.92641157461255*^9, 3.926411598399199*^9}, {3.9264116592913113`*^9, 
   3.926411714324614*^9}, {3.92770486001021*^9, 3.9277048608145313`*^9}, {
   3.9277049848638144`*^9, 3.927705011013754*^9}, {3.927705097440483*^9, 
   3.927705103679083*^9}, {3.927705173463756*^9, 3.927705178703747*^9}, {
   3.927705297949667*^9, 3.927705298262376*^9}, {3.927705876530587*^9, 
   3.9277059623726387`*^9}, {3.927706000387554*^9, 3.92770600100616*^9}, {
   3.9277060367981567`*^9, 3.927706059918915*^9}, {3.927706942191354*^9, 
   3.9277069774263773`*^9}},
 CellLabel->
  "In[976]:=",ExpressionUUID->"0356c08d-2d5b-462b-bb9a-4e79afbf2dda"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"frequency \[Omega]0 [MHz]\"\>", "42246", "120532", "177598", 
     "232612", "286854", "340712", "394348", "447846", "501250", "554588", 
     "607878", "661132"},
    {"\<\"frequency Re(\[Omega]) [MHz]\"\>", "42244", "120506", "177520", 
     "232436", "286524", "340158", "393492", "446592", "499490", "552204", 
     "604736", "657086"},
    {"\<\"frequency \[Omega]T asypmt [MHz]\"\>", "42244", "120507", "177519", 
     "232436", "286524", "340159", "393492", "446591", "499490", "552203", 
     "604735", "657086"},
    {"\<\"Check: \[Omega]0 > \[Omega]\"\>", "True", "True", "True", "True", 
     "True", "True", "True", "True", "True", "True", "True", "True"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.926409953649026*^9, 3.926409988884528*^9}, 
   3.9264101127997313`*^9, 3.926410917195798*^9, 3.926410957740974*^9, 
   3.926410999377507*^9, 3.926411078054863*^9, 3.9264111835367527`*^9, 
   3.926411244747168*^9, 3.9264113335354757`*^9, 3.9264114075765*^9, {
   3.926411488080121*^9, 3.9264115093586807`*^9}, 3.926411604775207*^9, {
   3.926411686152965*^9, 3.926411715295409*^9}, 3.926411968843968*^9, 
   3.927704743704247*^9, {3.927704852994553*^9, 3.927704881256795*^9}, 
   3.9277050164108553`*^9, 3.9277051047465277`*^9, 3.927705179616898*^9, {
   3.927705221503661*^9, 3.9277052273229847`*^9}, 3.927705554198176*^9, 
   3.927705962778804*^9, 3.927706001729128*^9, {3.927706037696515*^9, 
   3.927706060551791*^9}, {3.927706967951449*^9, 3.9277069781767483`*^9}, 
   3.9303858428262453`*^9},
 CellLabel->
  "Out[997]=",ExpressionUUID->"a8bb2764-2ceb-4527-a4e5-055bfe1ae75c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"frequency \[Omega]0 [MHz]\"\>", "42246", "120532", "177598", 
     "232612", "286854", "340712", "394348", "447846", "501250", "554588", 
     "607878", "661132"},
    {"\<\"\[Gamma] from Taylor [10^6/s]\"\>", "298", "2428", "5270", "9040", 
     "13748", "19394", "25982", "33510", "41978", "51386", "61736", "73026"},
    {"\<\"\[Gamma] from complex plane [10^6/s]\"\>", "298", "2428", "5270", 
     "9040", "13748", "19394", "25982", "33510", "41978", "51386", "61736", 
     "73026"},
    {"\<\"\[Gamma]T asymptotic [10^6/s]\"\>", "298", "2428", "5270", "9040", 
     "13748", "19394", "25982", "33510", "41978", "51386", "61736", "73026"},
    {"\<\"\[Gamma] from integral [10^6/s]\"\>", "298", "2428", "5270", "9040",
      "13748", "19394", "25982", "33510", "41978", "51386", "61736", "73026"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.926409953649026*^9, 3.926409988884528*^9}, 
   3.9264101127997313`*^9, 3.926410917195798*^9, 3.926410957740974*^9, 
   3.926410999377507*^9, 3.926411078054863*^9, 3.9264111835367527`*^9, 
   3.926411244747168*^9, 3.9264113335354757`*^9, 3.9264114075765*^9, {
   3.926411488080121*^9, 3.9264115093586807`*^9}, 3.926411604775207*^9, {
   3.926411686152965*^9, 3.926411715295409*^9}, 3.926411968843968*^9, 
   3.927704743704247*^9, {3.927704852994553*^9, 3.927704881256795*^9}, 
   3.9277050164108553`*^9, 3.9277051047465277`*^9, 3.927705179616898*^9, {
   3.927705221503661*^9, 3.9277052273229847`*^9}, 3.927705554198176*^9, 
   3.927705962778804*^9, 3.927706001729128*^9, {3.927706037696515*^9, 
   3.927706060551791*^9}, {3.927706967951449*^9, 3.9277069781767483`*^9}, 
   3.93038584283349*^9},
 CellLabel->
  "Out[998]=",ExpressionUUID->"c5361e8b-4768-4303-876e-9885ac6e5ad1"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1536., 841.8},
WindowMargins->{{1536, Automatic}, {Automatic, 22.2}},
Magnification:>1.3 Inherited,
FrontEndVersion->"13.1 for Linux x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dfc6a992-6305-4804-ad0c-0e7e5368ea96"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 436, 9, 287, "Title",ExpressionUUID->"52879401-c2a8-4c81-ae51-814d1e79dcca"],
Cell[1019, 33, 302, 4, 45, "Text",ExpressionUUID->"92f232d3-4790-4efd-9cc9-e26201ccb565"],
Cell[1324, 39, 1558, 30, 195, "Text",ExpressionUUID->"8127f2ce-7f11-4afd-8652-d8afcdf8abc5"],
Cell[CellGroupData[{
Cell[2907, 73, 153, 3, 87, "Section",ExpressionUUID->"231c09ef-53f8-4ad5-b22f-d30a0fecc47b"],
Cell[CellGroupData[{
Cell[3085, 80, 53201, 1498, 3788, "Input",ExpressionUUID->"e8d895d3-60b1-4190-be08-3d9b9c246876"],
Cell[56289, 1580, 662, 9, 40, "Output",ExpressionUUID->"1e253563-15a5-4c6e-808c-af3dc079b0a9"],
Cell[56954, 1591, 498, 11, 33, "Message",ExpressionUUID->"8e9a8c94-e663-42e9-a11b-0c3b8ea5c0e9"],
Cell[57455, 1604, 498, 11, 33, "Message",ExpressionUUID->"d8889b37-acd5-4b9a-adb2-433ee13c7b9d"],
Cell[57956, 1617, 498, 11, 33, "Message",ExpressionUUID->"59e4e721-fdbb-42fc-b7b4-f1daba8d37f6"],
Cell[58457, 1630, 448, 10, 33, "Message",ExpressionUUID->"074a0a91-d429-4040-9949-2d48108a64bf"],
Cell[58908, 1642, 498, 11, 33, "Message",ExpressionUUID->"4290511b-6ca6-43c8-9490-8d692bad34e3"],
Cell[59409, 1655, 1019, 18, 33, "Message",ExpressionUUID->"b8ff7da1-1d83-4ff9-8a6c-a7acb9a4421c"],
Cell[60431, 1675, 1036, 18, 33, "Message",ExpressionUUID->"a2d965cb-f58e-499f-86d0-3dea960bbe5f"],
Cell[61470, 1695, 1034, 18, 33, "Message",ExpressionUUID->"3b8e6e7b-b195-447c-9117-1f1b576437b6"],
Cell[62507, 1715, 368, 9, 46, "Message",ExpressionUUID->"1acf5915-54ee-4223-a17a-83558b4b2c6e"],
Cell[62878, 1726, 404, 10, 33, "Message",ExpressionUUID->"f18b3a5d-cdc8-48c6-b473-4016fb5b74f5"],
Cell[63285, 1738, 369, 9, 46, "Message",ExpressionUUID->"4087a6a5-d537-43e5-b8bc-1208a236d36c"],
Cell[63657, 1749, 404, 10, 33, "Message",ExpressionUUID->"6cb826b2-23b5-45ea-9720-81d91c088e94"],
Cell[64064, 1761, 369, 9, 46, "Message",ExpressionUUID->"ab2abbbf-463c-4d32-874b-79a92135b88e"],
Cell[64436, 1772, 451, 10, 33, "Message",ExpressionUUID->"1be86945-c3ff-4748-98b0-8a7e0fbd8e24"],
Cell[64890, 1784, 404, 10, 33, "Message",ExpressionUUID->"abdb608e-e28f-4723-9409-624da34bee78"],
Cell[65297, 1796, 455, 10, 33, "Message",ExpressionUUID->"596eceff-b4e4-439c-8d43-77fe2d574512"],
Cell[65755, 1808, 844, 13, 31, "Print",ExpressionUUID->"d81fd9ae-a693-4c01-870a-827756977331"],
Cell[66602, 1823, 658, 9, 40, "Output",ExpressionUUID->"f49a1da3-ae1f-4356-8270-2da439d3684d"],
Cell[67263, 1834, 368, 9, 46, "Message",ExpressionUUID->"3ef40e16-379b-4f9b-8887-f6ee4a1c5732"],
Cell[67634, 1845, 404, 10, 33, "Message",ExpressionUUID->"84aea1aa-6842-4390-9f98-9c99ea3ebb14"],
Cell[68041, 1857, 369, 9, 46, "Message",ExpressionUUID->"065db694-9380-485c-91da-f492c1be9a48"],
Cell[68413, 1868, 404, 10, 33, "Message",ExpressionUUID->"d732c394-978c-42b0-b859-0231b7990b0b"],
Cell[68820, 1880, 369, 9, 46, "Message",ExpressionUUID->"52bf834f-cbdf-4784-94b8-3ba419c32361"],
Cell[69192, 1891, 449, 10, 33, "Message",ExpressionUUID->"0d6a7425-1426-467a-b7ed-32f34906a54e"],
Cell[69644, 1903, 406, 10, 33, "Message",ExpressionUUID->"e37a81ee-de6f-42e5-a0e9-2ba664021c78"],
Cell[70053, 1915, 453, 10, 33, "Message",ExpressionUUID->"0298d94e-68ac-4f53-81bd-cd3acc2a9a76"],
Cell[70509, 1927, 369, 9, 46, "Message",ExpressionUUID->"6de13f0b-d70b-4316-a749-ac1366423112"],
Cell[70881, 1938, 369, 9, 46, "Message",ExpressionUUID->"6f21cc0d-4446-4676-aeb6-ac6dd6308905"],
Cell[71253, 1949, 369, 9, 46, "Message",ExpressionUUID->"5c51e75f-0417-4aec-a447-78cd6c9dbe70"],
Cell[71625, 1960, 449, 10, 33, "Message",ExpressionUUID->"2fca1e38-9a97-4d8c-9c5f-d703efd0a4e8"],
Cell[72077, 1972, 903, 16, 33, "Message",ExpressionUUID->"f0797c93-a509-424c-aa8d-2b9b21c18afa"],
Cell[72983, 1990, 1205, 21, 33, "Message",ExpressionUUID->"921f4a51-c46d-4b64-9868-e9967ea94d19"]
}, Open  ]],
Cell[74203, 2014, 8964, 217, 554, "Input",ExpressionUUID->"f2e2bcbf-9c13-4398-a75b-cb751094d9de"],
Cell[83170, 2233, 25296, 690, 1454, "Input",ExpressionUUID->"f1377441-6773-4817-8c5d-506b7c829f76"],
Cell[108469, 2925, 13018, 351, 622, "Input",ExpressionUUID->"ef1d8249-5ae4-4621-b3f5-fb73e54cb42c"],
Cell[121490, 3278, 1230, 32, 140, "Input",ExpressionUUID->"0c1e8a66-d426-45c3-b7ea-604ba29f5492"],
Cell[CellGroupData[{
Cell[122745, 3314, 12425, 350, 764, "Input",ExpressionUUID->"2f4e6057-b2a7-464d-ad1d-d73ab96d7d2a"],
Cell[135173, 3666, 149, 2, 40, "Output",ExpressionUUID->"73ae0fcb-9d12-4c5c-a834-628aa6bdfa0b"]
}, Open  ]],
Cell[135337, 3671, 3228, 94, 346, "Input",ExpressionUUID->"cbbe895f-5de3-4776-8567-203912290da0"],
Cell[CellGroupData[{
Cell[138590, 3769, 892, 21, 66, "Input",ExpressionUUID->"11671e6a-d041-4951-93f0-9051709c45e9"],
Cell[139485, 3792, 1211, 37, 62, "Output",ExpressionUUID->"726bd2a9-d264-4bbe-845e-800d3447b6ab"],
Cell[140699, 3831, 1096, 32, 70, "Output",ExpressionUUID->"6ed0d411-0712-4e24-b869-0944b22e26a7"]
}, Open  ]],
Cell[141810, 3866, 30823, 782, 892, "Input",ExpressionUUID->"142cef6b-63d0-4b3d-9102-fb4d4114f690"],
Cell[172636, 4650, 11581, 323, 572, "Input",ExpressionUUID->"121406cb-026d-4137-a6cf-fc34b3dad5a4"],
Cell[184220, 4975, 8863, 253, 506, "Input",ExpressionUUID->"981c3540-e101-4be5-9b1b-5cc4bfe0ea91"],
Cell[CellGroupData[{
Cell[193108, 5232, 10745, 287, 550, "Input",ExpressionUUID->"e6d552ca-4e31-499d-a5da-3d123cb813e6"],
Cell[203856, 5521, 23968, 659, 684, "Output",ExpressionUUID->"39311286-7fbc-495a-b904-575db599e94d"]
}, Open  ]],
Cell[227839, 6183, 177, 3, 36, "Input",ExpressionUUID->"5b0d58a1-4858-465d-b1b5-dc61596d9455"],
Cell[CellGroupData[{
Cell[228041, 6190, 435, 7, 87, "Input",ExpressionUUID->"c6075df4-89de-4b86-86fc-40bca00a49c2"],
Cell[228479, 6199, 4859, 149, 166, "Output",ExpressionUUID->"1925b514-160a-4209-87b1-1d50369a29cc"],
Cell[233341, 6350, 3645, 116, 121, "Output",ExpressionUUID->"70175b2c-537a-43da-b4fa-f4ea5a1692a0"],
Cell[236989, 6468, 6821, 210, 212, "Output",ExpressionUUID->"485f2923-2458-4065-a59b-fca67fd7e42e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243847, 6683, 1149, 30, 66, "Input",ExpressionUUID->"0923a15a-4cb7-4918-a8a5-96bd49a9f8a9"],
Cell[244999, 6715, 4620, 125, 260, "Output",ExpressionUUID->"0adb3aa2-f7c8-41b9-8184-2f8a255e06a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249656, 6845, 1060, 27, 60, "Input",ExpressionUUID->"aac63b5b-6f1e-4802-b81d-6952fcab99a5"],
Cell[250719, 6874, 4861, 131, 197, "Output",ExpressionUUID->"1851e728-eb41-4bb5-a67b-2fb836171783"]
}, Open  ]],
Cell[255595, 7008, 1592, 38, 63, "Input",ExpressionUUID->"0e605298-a7d0-4f8e-af2d-7c2e87d0b963"],
Cell[257190, 7048, 251, 4, 35, "Input",ExpressionUUID->"e2082c1b-05c1-4066-a86b-ed5b16fe3967"],
Cell[257444, 7054, 154, 3, 35, "Input",ExpressionUUID->"a0010d38-d8c1-4789-82c6-2c8703fb0293"],
Cell[257601, 7059, 2254, 57, 158, "Input",ExpressionUUID->"a7c5f4bb-308c-467a-a4d8-6f46b1195e32"],
Cell[259858, 7118, 2985, 80, 136, "Input",ExpressionUUID->"903ae5e4-a25e-4e9d-9c15-1bd3d153e415"],
Cell[262846, 7200, 987, 25, 62, "Input",ExpressionUUID->"552a9ec0-ccfa-4534-9084-0766530415f1"],
Cell[CellGroupData[{
Cell[263858, 7229, 264, 5, 38, "Input",ExpressionUUID->"b1fe763b-bd5f-4197-a858-c8670c8c1dcc"],
Cell[264125, 7236, 9108, 249, 226, "Output",ExpressionUUID->"0caabb86-c6b3-4380-96a0-fc4c946e9913"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273270, 7490, 596, 13, 38, "Input",ExpressionUUID->"a319380f-e1a0-4704-898f-2531c9d1347f"],
Cell[273869, 7505, 411, 9, 75, "Output",ExpressionUUID->"9bffeafa-21c9-48c9-b679-27ae9c21c4ec"]
}, Open  ]],
Cell[274295, 7517, 154, 3, 38, "Input",ExpressionUUID->"845d5532-be29-41b9-a3f9-990486a45bf4"],
Cell[274452, 7522, 1117, 28, 93, "Input",ExpressionUUID->"36cfec70-f9e8-4e21-b350-3644a11a3a10"],
Cell[275572, 7552, 5097, 137, 211, "Input",ExpressionUUID->"409ce58f-3d83-4a0b-9d07-1f7e48a655ea"],
Cell[280672, 7691, 201, 4, 38, "Input",ExpressionUUID->"3b82566f-7e6e-4cdd-b547-949b5da88224"],
Cell[280876, 7697, 2982, 85, 166, "Input",ExpressionUUID->"3b3250c6-ca89-4e40-b427-1d4b8266a177"]
}, Closed]],
Cell[CellGroupData[{
Cell[283895, 7787, 153, 3, 67, "Section",ExpressionUUID->"f1f06875-ea1a-40e7-9615-c5f35919f147"],
Cell[284051, 7792, 1925, 49, 175, "Input",ExpressionUUID->"32753780-6047-4296-adf3-9af40d54b5bc"],
Cell[CellGroupData[{
Cell[286001, 7845, 55540, 1541, 3761, "Input",ExpressionUUID->"20b84405-5517-4d8c-97c2-09c73ef09aee"],
Cell[341544, 9388, 32755, 557, 428, "Output",ExpressionUUID->"8e2d5ec0-fcc6-43ee-b7d8-14123c22b053"],
Cell[374302, 9947, 2792, 47, 175, "Output",ExpressionUUID->"cde7c646-d23f-4791-94db-8810007aed4a"],
Cell[377097, 9996, 2319, 40, 85, "Output",ExpressionUUID->"3fb896b1-1eac-42eb-99b3-66a8751da5fa"],
Cell[379419, 10038, 3883, 66, 284, "Output",ExpressionUUID->"c060c6c9-fb54-4d25-9901-c1f3d26ac9eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383339, 10109, 34168, 845, 2057, "Input",ExpressionUUID->"eba02bff-5232-4844-82cc-51dd9918a500"],
Cell[417510, 10956, 32427, 554, 421, "Output",ExpressionUUID->"7da2b6d5-0a5c-4f3d-953c-982f57f9d9a7"],
Cell[449940, 11512, 2145, 37, 233, "Output",ExpressionUUID->"f6ca6b2a-a30a-4a98-9460-657c7a2b603b"],
Cell[452088, 11551, 3701, 65, 175, "Output",ExpressionUUID->"e4d872f8-93e2-4635-9212-a49c02026b07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455826, 11621, 4885, 123, 403, "Input",ExpressionUUID->"4b986aa1-d4ec-477f-b480-dc9c77729c59"],
Cell[460714, 11746, 2534, 61, 327, "Output",ExpressionUUID->"47de3379-c915-43d5-ab50-fbb4c6012cb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[463285, 11812, 6778, 170, 499, "Input",ExpressionUUID->"36f09ceb-76b9-4aef-868b-38c262b0cb80"],
Cell[470066, 11984, 43069, 729, 452, "Output",ExpressionUUID->"585e9b0e-1ac5-4b26-a172-49d90edd7b79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[513172, 12718, 11295, 279, 933, "Input",ExpressionUUID->"0356c08d-2d5b-462b-bb9a-4e79afbf2dda"],
Cell[524470, 12999, 1800, 31, 145, "Output",ExpressionUUID->"a8bb2764-2ceb-4527-a4e5-055bfe1ae75c"],
Cell[526273, 13032, 1931, 32, 195, "Output",ExpressionUUID->"c5361e8b-4768-4303-876e-9885ac6e5ad1"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


